Short-range baryon-baryon potentials in constituent quark model revisited

We revisit the short-range baryon-baryon potentials in the flavor SU(3) sector, using the constituent quark model. We employ the color Coulomb, linear confining, and color magnetic forces between two constituent quarks, and solve the three-quark Schr\"{o}dinger equation using the Gaussian expansion method to evaluate the wave functions of the octet $( N , \Lambda , \Sigma , \Xi )$ and decuplet $( \Delta , \Sigma ^{\ast} , \Xi ^{\ast} , \Omega )$ baryons. We then solve the six-quark equation using the resonating group method and systematically calculate equivalent local potentials for the $S$-wave two-baryon systems which reproduce the relative wave functions of two baryons in the resonating group method. As a result, we find that the flavor antidecuplet states with total spin $J = 3$, namely, $\Delta \Delta$, $\Delta \Sigma ^{\ast}$, $\Delta \Xi ^{\ast}$-$\Sigma ^{\ast} \Sigma ^{\ast}$, and $\Delta \Omega$-$\Sigma ^{\ast} \Xi ^{\ast}$ systems, have attractive potentials sufficient to generate dibaryon bound states as hadronic molecules. In addition, the $N \Omega$ system with $J = 2$ in coupled channels has a strong attraction and forms a bound state. We also make a comparison with the baryon-baryon potentials from lattice QCD simulations and try to understand the behavior of the potentials from lattice QCD simulations.

==> anc/V_S-1_DeltaSigmaStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Delta SigmaStar
# r [fm],  V( J = 3 , I = 1/2 ),  V( 2 , 3/2 ),  V( 2 , 1/2 ),  V( 1 , 5/2 ),  V( 1 , 3/2 ),  V( 1 , 1/2 ),  V( 0 , 5/2 ),  V( 0 , 3/2 ),  V( 0 , 1/2 ) [MeV]
0.00  27.3  31.2  35.1  224.0  193.7  -275.2  359.2  -183.6  -204.1
0.01  26.4  30.8  34.4  223.3  192.8  -274.2  357.0  -182.5  -202.9
0.02  25.5  30.5  33.8  222.6  192.0  -273.1  354.8  -181.5  -201.7
0.03  24.5  30.1  33.2  221.9  191.1  -272.1  352.6  -180.5  -200.5
0.04  23.6  29.7  32.6  221.2  190.2  -271.1  350.4  -179.5  -199.3
0.05  22.6  29.3  31.9  220.4  189.3  -270.0  348.0  -178.4  -198.1
0.06  21.5  28.9  31.2  219.6  188.3  -268.9  345.5  -177.2  -196.8
0.07  20.4  28.4  30.5  218.7  187.2  -267.6  342.8  -175.9  -195.5
0.08  19.1  27.9  29.6  217.7  186.0  -266.3  339.9  -174.5  -194.1
0.09  17.7  27.3  28.7  216.7  184.7  -264.7  336.6  -173.0  -192.6
0.10  16.2  26.7  27.7  215.5  183.2  -263.1  333.1  -171.3  -191.1
0.11  14.6  26.0  26.7  214.2  181.6  -261.2  329.3  -169.5  -189.4
0.12  12.8  25.3  25.5  212.8  179.9  -259.2  325.1  -167.5  -187.7
0.13  10.9  24.5  24.3  211.3  178.0  -257.1  320.7  -165.4  -185.8
0.14  8.9  23.7  23.0  209.7  176.0  -254.7  315.9  -163.0  -183.8
0.15  6.7  22.8  21.6  208.0  173.9  -252.2  310.9  -160.6  -181.7
0.16  4.5  21.9  20.2  206.1  171.7  -249.6  305.6  -158.0  -179.5
0.17  2.1  20.9  18.7  204.2  169.3  -246.7  300.0  -155.2  -177.1
0.18  -0.4  19.9  17.2  202.1  166.8  -243.8  294.3  -152.3  -174.7
0.19  -3.0  18.9  15.6  199.9  164.2  -240.7  288.3  -149.3  -172.1
0.20  -5.6  17.9  13.9  197.6  161.5  -237.4  282.2  -146.2  -169.4
0.21  -8.3  16.8  12.3  195.3  158.7  -234.0  275.8  -143.0  -166.6
0.22  -11.1  15.7  10.6  192.8  155.8  -230.5  269.4  -139.7  -163.7
0.23  -13.9  14.6  8.9  190.3  152.8  -226.9  262.8  -136.3  -160.7
0.24  -16.8  13.5  7.3  187.7  149.8  -223.2  256.1  -132.8  -157.7
0.25  -19.6  12.4  5.6  185.0  146.7  -219.3  249.4  -129.3  -154.5
0.26  -22.5  11.2  3.9  182.2  143.6  -215.4  242.6  -125.7  -151.3
0.27  -25.3  10.1  2.3  179.4  140.3  -211.4  235.7  -122.0  -148.1
0.28  -28.2  9.0  0.7  176.6  137.1  -207.3  228.8  -118.3  -144.7
0.29  -31.0  7.8  -0.9  173.6  133.8  -203.2  221.9  -114.5  -141.3
0.30  -33.9  6.7  -2.5  170.7  130.5  -198.9  215.0  -110.7  -137.9
0.31  -36.7  5.7  -4.1  167.6  127.1  -194.6  208.1  -106.9  -134.4
0.32  -39.5  4.6  -5.6  164.5  123.8  -190.2  201.2  -103.1  -130.9
0.33  -42.3  3.6  -7.1  161.4  120.4  -185.8  194.4  -99.3  -127.4
0.34  -45.1  2.6  -8.6  158.2  117.0  -181.4  187.5  -95.5  -123.8
0.35  -47.9  1.6  -10.1  155.0  113.6  -176.9  180.7  -91.7  -120.2
0.36  -50.6  0.7  -11.5  151.8  110.2  -172.3  173.9  -88.0  -116.7
0.37  -53.3  -0.2  -12.9  148.5  106.8  -167.8  167.1  -84.3  -113.1
0.38  -56.0  -1.1  -14.2  145.2  103.5  -163.2  160.4  -80.6  -109.5
0.39  -58.6  -1.9  -15.5  141.9  100.1  -158.6  153.8  -76.9  -105.9
0.40  -61.1  -2.7  -16.8  138.6  96.8  -154.1  147.3  -73.3  -102.3
0.41  -63.6  -3.5  -18.0  135.4  93.5  -149.5  140.8  -69.7  -98.8
0.42  -66.0  -4.2  -19.1  132.1  90.2  -144.9  134.5  -66.2  -95.3
0.43  -68.3  -4.9  -20.1  128.8  87.0  -140.4  128.3  -62.7  -91.8
0.44  -70.6  -5.6  -21.1  125.6  83.8  -135.9  122.2  -59.3  -88.4
0.45  -72.7  -6.2  -22.1  122.4  80.7  -131.4  116.2  -56.0  -85.0
0.46  -74.7  -6.8  -22.9  119.2  77.6  -127.0  110.4  -52.7  -81.7
0.47  -76.7  -7.4  -23.8  116.0  74.6  -122.6  104.6  -49.5  -78.4
0.48  -78.6  -7.9  -24.5  112.8  71.6  -118.3  99.0  -46.4  -75.1
0.49  -80.3  -8.4  -25.2  109.7  68.7  -114.0  93.5  -43.4  -72.0
0.50  -82.0  -8.8  -25.8  106.6  65.8  -109.8  88.1  -40.4  -68.8
0.51  -83.6  -9.2  -26.4  103.6  63.0  -105.6  82.9  -37.5  -65.8
0.52  -85.2  -9.6  -26.9  100.5  60.3  -101.5  77.8  -34.7  -62.8
0.53  -86.6  -10.0  -27.4  97.5  57.6  -97.4  72.8  -32.0  -59.9
0.54  -88.0  -10.3  -27.8  94.6  55.0  -93.4  67.9  -29.4  -57.0
0.55  -89.3  -10.6  -28.1  91.7  52.5  -89.5  63.2  -26.9  -54.2
0.56  -90.4  -10.9  -28.4  88.8  50.0  -85.7  58.6  -24.5  -51.5
0.57  -91.5  -11.1  -28.7  85.9  47.6  -81.9  54.1  -22.2  -48.9
0.58  -92.5  -11.3  -28.9  83.1  45.2  -78.2  49.8  -20.0  -46.3
0.59  -93.4  -11.4  -29.0  80.4  43.0  -74.6  45.6  -17.9  -43.8
0.60  -94.2  -11.6  -29.2  77.7  40.8  -71.1  41.5  -15.9  -41.4
0.61  -95.0  -11.7  -29.2  75.0  38.6  -67.7  37.5  -13.9  -39.0
0.62  -95.7  -11.8  -29.2  72.4  36.6  -64.4  33.7  -12.1  -36.8
0.63  -96.3  -11.9  -29.2  69.8  34.6  -61.1  30.0  -10.3  -34.6
0.64  -96.8  -12.0  -29.2  67.3  32.6  -58.0  26.4  -8.7  -32.4
0.65  -97.2  -12.0  -29.1  64.8  30.8  -54.9  23.0  -7.1  -30.4
0.66  -97.6  -12.0  -29.0  62.4  29.0  -51.9  19.7  -5.6  -28.4
0.67  -97.8  -12.0  -28.8  60.0  27.3  -49.0  16.5  -4.2  -26.5
0.68  -98.0  -12.0  -28.6  57.7  25.6  -46.3  13.5  -2.9  -24.7
0.69  -98.1  -12.0  -28.4  55.4  24.0  -43.6  10.6  -1.7  -22.9
0.70  -98.1  -11.9  -28.1  53.2  22.5  -41.0  7.8  -0.6  -21.2
0.71  -98.1  -11.8  -27.8  51.0  21.1  -38.5  5.1  0.5  -19.6
0.72  -98.1  -11.8  -27.6  48.9  19.7  -36.1  2.5  1.5  -18.0
0.73  -97.9  -11.7  -27.2  46.9  18.3  -33.7  0.0  2.4  -16.5
0.74  -97.7  -11.6  -26.9  44.9  17.0  -31.5  -2.3  3.3  -15.1
0.75  -97.5  -11.5  -26.5  42.9  15.8  -29.3  -4.5  4.0  -13.8
0.76  -97.1  -11.3  -26.2  41.0  14.7  -27.3  -6.7  4.7  -12.5
0.77  -96.7  -11.2  -25.8  39.2  13.6  -25.3  -8.6  5.4  -11.3
0.78  -96.2  -11.0  -25.4  37.4  12.5  -23.4  -10.5  6.0  -10.1
0.79  -95.7  -10.9  -25.0  35.7  11.5  -21.7  -12.3  6.5  -9.0
0.80  -95.1  -10.7  -24.5  34.0  10.6  -19.9  -13.9  6.9  -7.9
0.81  -94.5  -10.5  -24.1  32.4  9.7  -18.3  -15.5  7.3  -7.0
0.82  -93.9  -10.4  -23.7  30.8  8.8  -16.8  -17.0  7.7  -6.0
0.83  -93.2  -10.2  -23.2  29.3  8.0  -15.3  -18.4  8.0  -5.1
0.84  -92.4  -10.0  -22.8  27.8  7.3  -13.9  -19.7  8.3  -4.3
0.85  -91.6  -9.8  -22.3  26.4  6.5  -12.5  -20.8  8.5  -3.5
0.86  -90.8  -9.6  -21.9  25.0  5.9  -11.3  -21.9  8.7  -2.8
0.87  -89.9  -9.4  -21.4  23.7  5.2  -10.1  -22.9  8.9  -2.1
0.88  -89.0  -9.2  -20.9  22.5  4.6  -9.0  -23.8  9.0  -1.5
0.89  -88.0  -9.0  -20.4  21.3  4.1  -7.9  -24.7  9.1  -0.9
0.90  -87.0  -8.8  -20.0  20.1  3.6  -7.0  -25.4  9.1  -0.3
0.91  -86.0  -8.5  -19.5  19.0  3.1  -6.0  -26.1  9.2  0.2
0.92  -84.9  -8.3  -19.0  17.9  2.6  -5.2  -26.7  9.2  0.7
0.93  -83.8  -8.1  -18.6  16.8  2.2  -4.4  -27.2  9.1  1.1
0.94  -82.7  -7.9  -18.1  15.9  1.8  -3.6  -27.7  9.1  1.5
0.95  -81.6  -7.7  -17.6  14.9  1.4  -2.9  -28.1  9.0  1.9
0.96  -80.4  -7.5  -17.2  14.0  1.1  -2.2  -28.4  8.9  2.2
0.97  -79.2  -7.3  -16.7  13.1  0.8  -1.6  -28.7  8.8  2.5
0.98  -78.0  -7.1  -16.3  12.3  0.5  -1.1  -28.9  8.7  2.8
0.99  -76.8  -6.8  -15.8  11.5  0.3  -0.6  -29.0  8.6  3.0
1.00  -75.5  -6.6  -15.4  10.8  0.0  -0.1  -29.1  8.4  3.3
1.01  -74.3  -6.4  -15.0  10.0  -0.2  0.3  -29.1  8.3  3.4
1.02  -73.0  -6.2  -14.5  9.4  -0.4  0.7  -29.1  8.1  3.6
1.03  -71.7  -6.0  -14.1  8.7  -0.6  1.1  -29.1  7.9  3.8
1.04  -70.4  -5.8  -13.7  8.1  -0.7  1.4  -29.0  7.7  3.9
1.05  -69.0  -5.6  -13.3  7.5  -0.9  1.7  -28.8  7.5  4.0
1.06  -67.7  -5.4  -12.9  7.0  -1.0  2.0  -28.6  7.4  4.1
1.07  -66.4  -5.2  -12.5  6.4  -1.1  2.2  -28.4  7.2  4.2
1.08  -65.0  -5.0  -12.1  5.9  -1.2  2.4  -28.2  7.0  4.3
1.09  -63.7  -4.9  -11.7  5.5  -1.3  2.6  -27.9  6.7  4.3
1.10  -62.3  -4.7  -11.3  5.0  -1.4  2.8  -27.5  6.5  4.3
1.11  -61.0  -4.5  -11.0  4.6  -1.5  2.9  -27.2  6.3  4.3
1.12  -59.6  -4.3  -10.6  4.2  -1.5  3.0  -26.8  6.1  4.4
1.13  -58.3  -4.1  -10.2  3.8  -1.6  3.1  -26.4  5.9  4.4
1.14  -56.9  -4.0  -9.9  3.5  -1.6  3.2  -26.0  5.7  4.3
1.15  -55.6  -3.8  -9.6  3.2  -1.6  3.2  -25.6  5.5  4.3
1.16  -54.2  -3.7  -9.2  2.9  -1.7  3.3  -25.1  5.3  4.3
1.17  -52.9  -3.5  -8.9  2.6  -1.7  3.3  -24.7  5.1  4.2
1.18  -51.6  -3.4  -8.6  2.3  -1.7  3.3  -24.2  4.9  4.2
1.19  -50.2  -3.2  -8.3  2.1  -1.7  3.4  -23.7  4.7  4.1
1.20  -48.9  -3.1  -8.0  1.8  -1.7  3.4  -23.2  4.5  4.1
1.21  -47.6  -2.9  -7.7  1.6  -1.7  3.3  -22.6  4.3  4.0
1.22  -46.3  -2.8  -7.4  1.4  -1.7  3.3  -22.1  4.1  3.9
1.23  -45.1  -2.7  -7.1  1.2  -1.6  3.3  -21.6  4.0  3.9
1.24  -43.8  -2.5  -6.9  1.0  -1.6  3.2  -21.0  3.8  3.8
1.25  -42.5  -2.4  -6.6  0.9  -1.6  3.2  -20.5  3.6  3.7
1.26  -41.3  -2.3  -6.3  0.7  -1.6  3.1  -20.0  3.4  3.6
1.27  -40.1  -2.2  -6.1  0.6  -1.5  3.1  -19.4  3.3  3.5
1.28  -38.9  -2.1  -5.8  0.5  -1.5  3.0  -18.9  3.1  3.4
1.29  -37.7  -2.0  -5.6  0.4  -1.5  3.0  -18.3  3.0  3.4
1.30  -36.5  -1.9  -5.4  0.2  -1.4  2.9  -17.8  2.8  3.3
1.31  -35.4  -1.8  -5.2  0.2  -1.4  2.8  -17.2  2.7  3.2
1.32  -34.2  -1.7  -5.0  0.1  -1.4  2.8  -16.7  2.6  3.1
1.33  -33.1  -1.6  -4.7  0.0  -1.3  2.7  -16.2  2.4  3.0
1.34  -32.0  -1.5  -4.5  -0.1  -1.3  2.6  -15.6  2.3  2.9
1.35  -30.9  -1.4  -4.4  -0.1  -1.3  2.5  -15.1  2.2  2.8
1.36  -29.8  -1.3  -4.2  -0.2  -1.2  2.4  -14.6  2.1  2.7
1.37  -28.8  -1.3  -4.0  -0.3  -1.2  2.4  -14.1  1.9  2.6
1.38  -27.8  -1.2  -3.8  -0.3  -1.1  2.3  -13.6  1.8  2.5
1.39  -26.8  -1.1  -3.6  -0.3  -1.1  2.2  -13.1  1.7  2.4
1.40  -25.8  -1.1  -3.5  -0.4  -1.1  2.1  -12.6  1.6  2.4
1.41  -24.9  -1.0  -3.3  -0.4  -1.0  2.1  -12.2  1.5  2.3
1.42  -24.0  -0.9  -3.2  -0.4  -1.0  2.0  -11.7  1.4  2.2
1.43  -23.0  -0.9  -3.0  -0.4  -0.9  1.9  -11.3  1.4  2.1
1.44  -22.1  -0.8  -2.9  -0.5  -0.9  1.8  -10.8  1.3  2.0
1.45  -21.3  -0.8  -2.7  -0.5  -0.9  1.7  -10.4  1.2  1.9
1.46  -20.4  -0.7  -2.6  -0.5  -0.8  1.7  -9.9  1.1  1.9
1.47  -19.6  -0.7  -2.5  -0.5  -0.8  1.6  -9.5  1.1  1.8
1.48  -18.8  -0.6  -2.4  -0.5  -0.8  1.5  -9.1  1.0  1.7
1.49  -18.1  -0.6  -2.3  -0.5  -0.7  1.5  -8.8  0.9  1.6
1.50  -17.3  -0.6  -2.1  -0.5  -0.7  1.4  -8.4  0.9  1.6
1.51  -16.6  -0.5  -2.0  -0.5  -0.7  1.3  -8.0  0.8  1.5
1.52  -15.9  -0.5  -1.9  -0.5  -0.6  1.3  -7.6  0.8  1.4
1.53  -15.2  -0.5  -1.8  -0.5  -0.6  1.2  -7.3  0.7  1.4
1.54  -14.5  -0.4  -1.7  -0.5  -0.6  1.2  -7.0  0.7  1.3
1.55  -13.9  -0.4  -1.7  -0.5  -0.6  1.1  -6.6  0.6  1.2
1.56  -13.2  -0.4  -1.6  -0.5  -0.5  1.0  -6.3  0.6  1.2
1.57  -12.6  -0.3  -1.5  -0.5  -0.5  1.0  -6.0  0.5  1.1
1.58  -12.0  -0.3  -1.4  -0.4  -0.5  0.9  -5.7  0.5  1.1
1.59  -11.5  -0.3  -1.3  -0.4  -0.5  0.9  -5.5  0.5  1.0
1.60  -10.9  -0.3  -1.3  -0.4  -0.4  0.8  -5.2  0.4  1.0
1.61  -10.4  -0.2  -1.2  -0.4  -0.4  0.8  -4.9  0.4  0.9
1.62  -9.9  -0.2  -1.1  -0.4  -0.4  0.8  -4.7  0.4  0.9
1.63  -9.4  -0.2  -1.1  -0.4  -0.4  0.7  -4.4  0.3  0.8
1.64  -8.9  -0.2  -1.0  -0.4  -0.3  0.7  -4.2  0.3  0.8
1.65  -8.5  -0.2  -0.9  -0.4  -0.3  0.6  -4.0  0.3  0.7
1.66  -8.1  -0.2  -0.9  -0.3  -0.3  0.6  -3.8  0.3  0.7
1.67  -7.6  -0.2  -0.8  -0.3  -0.3  0.6  -3.6  0.2  0.7
1.68  -7.2  -0.1  -0.8  -0.3  -0.3  0.5  -3.4  0.2  0.6
1.69  -6.9  -0.1  -0.7  -0.3  -0.3  0.5  -3.2  0.2  0.6
1.70  -6.5  -0.1  -0.7  -0.3  -0.2  0.5  -3.0  0.2  0.6
1.71  -6.1  -0.1  -0.7  -0.3  -0.2  0.4  -2.8  0.2  0.5
1.72  -5.8  -0.1  -0.6  -0.3  -0.2  0.4  -2.7  0.2  0.5
1.73  -5.5  -0.1  -0.6  -0.3  -0.2  0.4  -2.5  0.1  0.5
1.74  -5.2  -0.1  -0.5  -0.2  -0.2  0.4  -2.4  0.1  0.4
1.75  -4.9  -0.1  -0.5  -0.2  -0.2  0.3  -2.2  0.1  0.4
1.76  -4.6  -0.1  -0.5  -0.2  -0.2  0.3  -2.1  0.1  0.4
1.77  -4.3  -0.1  -0.5  -0.2  -0.2  0.3  -2.0  0.1  0.4
1.78  -4.1  -0.1  -0.4  -0.2  -0.1  0.3  -1.8  0.1  0.3
1.79  -3.8  0.0  -0.4  -0.2  -0.1  0.3  -1.7  0.1  0.3
1.80  -3.6  0.0  -0.4  -0.2  -0.1  0.2  -1.6  0.1  0.3
1.81  -3.4  0.0  -0.3  -0.2  -0.1  0.2  -1.5  0.1  0.3
1.82  -3.2  0.0  -0.3  -0.2  -0.1  0.2  -1.4  0.1  0.3
1.83  -3.0  0.0  -0.3  -0.2  -0.1  0.2  -1.3  0.0  0.2
1.84  -2.8  0.0  -0.3  -0.1  -0.1  0.2  -1.2  0.0  0.2
1.85  -2.6  0.0  -0.3  -0.1  -0.1  0.2  -1.1  0.0  0.2
1.86  -2.4  0.0  -0.2  -0.1  -0.1  0.2  -1.1  0.0  0.2
1.87  -2.3  0.0  -0.2  -0.1  -0.1  0.1  -1.0  0.0  0.2
1.88  -2.1  0.0  -0.2  -0.1  -0.1  0.1  -0.9  0.0  0.2
1.89  -2.0  0.0  -0.2  -0.1  -0.1  0.1  -0.9  0.0  0.2
1.90  -1.8  0.0  -0.2  -0.1  -0.1  0.1  -0.8  0.0  0.2
1.91  -1.7  0.0  -0.2  -0.1  -0.1  0.1  -0.7  0.0  0.1
1.92  -1.6  0.0  -0.2  -0.1  -0.1  0.1  -0.7  0.0  0.1
1.93  -1.5  0.0  -0.1  -0.1  0.0  0.1  -0.6  0.0  0.1
1.94  -1.3  0.0  -0.1  -0.1  0.0  0.1  -0.6  0.0  0.1
1.95  -1.2  0.0  -0.1  -0.1  0.0  0.1  -0.5  0.0  0.1
1.96  -1.1  0.0  -0.1  -0.1  0.0  0.1  -0.5  0.0  0.1
1.97  -1.1  0.0  -0.1  -0.1  0.0  0.1  -0.5  0.0  0.1
1.98  -1.0  0.0  -0.1  -0.1  0.0  0.1  -0.4  0.0  0.1
1.99  -0.9  0.0  -0.1  -0.1  0.0  0.0  -0.4  0.0  0.1
2.00  -0.8  0.0  -0.1  0.0  0.0  0.0  -0.4  0.0  0.1
2.01  -0.8  0.0  -0.1  0.0  0.0  0.0  -0.3  0.0  0.1
2.02  -0.7  0.0  -0.1  0.0  0.0  0.0  -0.3  0.0  0.1
2.03  -0.6  0.0  -0.1  0.0  0.0  0.0  -0.3  0.0  0.1
2.04  -0.6  0.0  -0.1  0.0  0.0  0.0  -0.3  0.0  0.1
2.05  -0.5  0.0  -0.1  0.0  0.0  0.0  -0.2  0.0  0.0
2.06  -0.5  0.0  -0.1  0.0  0.0  0.0  -0.2  0.0  0.0
2.07  -0.4  0.0  0.0  0.0  0.0  0.0  -0.2  0.0  0.0
2.08  -0.4  0.0  0.0  0.0  0.0  0.0  -0.2  0.0  0.0
2.09  -0.4  0.0  0.0  0.0  0.0  0.0  -0.2  0.0  0.0
2.10  -0.3  0.0  0.0  0.0  0.0  0.0  -0.1  0.0  0.0
2.11  -0.3  0.0  0.0  0.0  0.0  0.0  -0.1  0.0  0.0
2.12  -0.3  0.0  0.0  0.0  0.0  0.0  -0.1  0.0  0.0
2.13  -0.2  0.0  0.0  0.0  0.0  0.0  -0.1  0.0  0.0
2.14  -0.2  0.0  0.0  0.0  0.0  0.0  -0.1  0.0  0.0
2.15  -0.1  0.0  0.0  0.0  0.0  0.0  -0.1  0.0  0.0
2.16  -0.1  0.0  0.0  0.0  0.0  0.0  -0.1  0.0  0.0
2.17  -0.1  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.18  -0.1  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.19  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.20  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.21  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.22  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.23  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.24  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.25  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.26  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.27  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.28  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.29  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.30  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.31  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.32  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.33  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.34  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.35  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.36  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.37  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.38  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.39  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.40  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.41  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.42  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.43  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.44  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.45  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.46  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.47  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.48  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.49  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.50  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0  0.0


==> anc/V_S-1_DeltaSigma_CC_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Oct. 10, 2023.
# Delta Sigma ( J , I ) = ( 2 , 1/2 ) in coupled channels. 
# r [fm],  Re V, Im V [MeV]
0.00  -5.5  -19.6
0.01  -7.3  -20.7
0.02  -9.2  -21.8
0.03  -11.0  -22.9
0.04  -12.8  -24.0
0.05  -14.5  -25.2
0.06  -16.2  -26.3
0.07  -17.9  -27.5
0.08  -19.5  -28.7
0.09  -21.1  -29.9
0.10  -22.6  -31.2
0.11  -24.2  -32.6
0.12  -25.7  -34.0
0.13  -27.3  -35.4
0.14  -28.9  -36.9
0.15  -30.4  -38.5
0.16  -32.0  -40.1
0.17  -33.6  -41.8
0.18  -35.2  -43.5
0.19  -36.9  -45.3
0.20  -38.5  -47.2
0.21  -40.2  -49.0
0.22  -41.9  -50.9
0.23  -43.6  -52.9
0.24  -45.3  -54.8
0.25  -47.0  -56.8
0.26  -48.7  -58.8
0.27  -50.4  -60.7
0.28  -52.1  -62.7
0.29  -53.7  -64.7
0.30  -55.4  -66.6
0.31  -57.0  -68.6
0.32  -58.5  -70.5
0.33  -60.1  -72.4
0.34  -61.6  -74.2
0.35  -63.1  -76.1
0.36  -64.5  -77.8
0.37  -65.8  -79.6
0.38  -67.1  -81.2
0.39  -68.4  -82.9
0.40  -69.5  -84.4
0.41  -70.6  -85.9
0.42  -71.6  -87.4
0.43  -72.6  -88.7
0.44  -73.5  -90.0
0.45  -74.2  -91.2
0.46  -75.0  -92.4
0.47  -75.6  -93.5
0.48  -76.1  -94.5
0.49  -76.6  -95.4
0.50  -76.9  -96.2
0.51  -77.2  -97.0
0.52  -77.4  -97.7
0.53  -77.6  -98.3
0.54  -77.6  -98.9
0.55  -77.6  -99.3
0.56  -77.5  -99.7
0.57  -77.3  -100.0
0.58  -77.1  -100.3
0.59  -76.8  -100.5
0.60  -76.4  -100.6
0.61  -76.0  -100.6
0.62  -75.4  -100.6
0.63  -74.9  -100.5
0.64  -74.2  -100.3
0.65  -73.5  -100.1
0.66  -72.8  -99.8
0.67  -72.0  -99.5
0.68  -71.1  -99.0
0.69  -70.2  -98.6
0.70  -69.3  -98.0
0.71  -68.3  -97.5
0.72  -67.3  -96.8
0.73  -66.2  -96.1
0.74  -65.1  -95.4
0.75  -64.0  -94.6
0.76  -62.8  -93.7
0.77  -61.6  -92.9
0.78  -60.4  -91.9
0.79  -59.1  -90.9
0.80  -57.9  -89.9
0.81  -56.6  -88.9
0.82  -55.3  -87.8
0.83  -54.0  -86.7
0.84  -52.6  -85.5
0.85  -51.3  -84.3
0.86  -50.0  -83.1
0.87  -48.6  -81.8
0.88  -47.2  -80.5
0.89  -45.9  -79.2
0.90  -44.5  -77.9
0.91  -43.2  -76.6
0.92  -41.8  -75.2
0.93  -40.5  -73.8
0.94  -39.1  -72.4
0.95  -37.8  -71.0
0.96  -36.5  -69.5
0.97  -35.2  -68.1
0.98  -33.9  -66.6
0.99  -32.6  -65.2
1.00  -31.3  -63.7
1.01  -30.1  -62.2
1.02  -28.9  -60.8
1.03  -27.7  -59.3
1.04  -26.5  -57.8
1.05  -25.3  -56.3
1.06  -24.2  -54.9
1.07  -23.0  -53.4
1.08  -22.0  -51.9
1.09  -20.9  -50.5
1.10  -19.8  -49.0
1.11  -18.8  -47.6
1.12  -17.8  -46.2
1.13  -16.9  -44.8
1.14  -15.9  -43.4
1.15  -15.0  -42.0
1.16  -14.2  -40.6
1.17  -13.3  -39.3
1.18  -12.5  -38.0
1.19  -11.7  -36.7
1.20  -11.0  -35.4
1.21  -10.2  -34.1
1.22  -9.5  -32.8
1.23  -8.9  -31.6
1.24  -8.2  -30.4
1.25  -7.6  -29.2
1.26  -7.0  -28.1
1.27  -6.5  -27.0
1.28  -5.9  -25.9
1.29  -5.4  -24.8
1.30  -4.9  -23.7
1.31  -4.5  -22.7
1.32  -4.0  -21.7
1.33  -3.6  -20.7
1.34  -3.3  -19.8
1.35  -2.9  -18.9
1.36  -2.5  -18.0
1.37  -2.2  -17.1
1.38  -1.9  -16.3
1.39  -1.7  -15.5
1.40  -1.4  -14.7
1.41  -1.2  -14.0
1.42  -0.9  -13.2
1.43  -0.7  -12.5
1.44  -0.5  -11.9
1.45  -0.4  -11.2
1.46  -0.2  -10.6
1.47  -0.1  -10.0
1.48  0.1  -9.4
1.49  0.2  -8.8
1.50  0.3  -8.3
1.51  0.4  -7.8
1.52  0.5  -7.3
1.53  0.6  -6.9
1.54  0.6  -6.4
1.55  0.7  -6.0
1.56  0.7  -5.6
1.57  0.8  -5.2
1.58  0.8  -4.9
1.59  0.8  -4.5
1.60  0.9  -4.2
1.61  0.9  -3.9
1.62  0.9  -3.6
1.63  0.9  -3.3
1.64  0.9  -3.1
1.65  0.9  -2.8
1.66  0.9  -2.6
1.67  0.9  -2.4
1.68  0.9  -2.2
1.69  0.9  -2.0
1.70  0.8  -1.8
1.71  0.8  -1.7
1.72  0.8  -1.5
1.73  0.8  -1.4
1.74  0.8  -1.2
1.75  0.7  -1.1
1.76  0.7  -1.0
1.77  0.7  -0.9
1.78  0.7  -0.8
1.79  0.6  -0.7
1.80  0.6  -0.6
1.81  0.6  -0.5
1.82  0.6  -0.4
1.83  0.5  -0.4
1.84  0.5  -0.3
1.85  0.5  -0.3
1.86  0.5  -0.2
1.87  0.5  -0.2
1.88  0.4  -0.1
1.89  0.4  -0.1
1.90  0.4  0.0
1.91  0.4  0.0
1.92  0.3  0.0
1.93  0.3  0.0
1.94  0.3  0.1
1.95  0.3  0.1
1.96  0.3  0.1
1.97  0.3  0.1
1.98  0.2  0.1
1.99  0.2  0.1
2.00  0.2  0.1
2.01  0.2  0.1
2.02  0.2  0.2
2.03  0.2  0.2
2.04  0.2  0.2
2.05  0.2  0.2
2.06  0.1  0.2
2.07  0.1  0.2
2.08  0.1  0.2
2.09  0.1  0.2
2.10  0.1  0.2
2.11  0.1  0.2
2.12  0.1  0.2
2.13  0.1  0.2
2.14  0.1  0.2
2.15  0.1  0.2
2.16  0.1  0.2
2.17  0.1  0.2
2.18  0.1  0.2
2.19  0.1  0.1
2.20  0.0  0.1
2.21  0.0  0.1
2.22  0.0  0.1
2.23  0.0  0.1
2.24  0.0  0.1
2.25  0.0  0.1
2.26  0.0  0.1
2.27  0.0  0.1
2.28  0.0  0.1
2.29  0.0  0.1
2.30  0.0  0.1
2.31  0.0  0.1
2.32  0.0  0.1
2.33  0.0  0.1
2.34  0.0  0.1
2.35  0.0  0.1
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-1_DeltaSigma_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Delta Sigma
# r [fm],  V( J = 2 , I = 1/2 ),  V( 1 , 5/2 ),  V( 1 , 3/2 ),  V( 1 , 1/2 ) [MeV]
0.00  -58.1  1417.9  24.6  -223.6
0.01  -58.7  1405.4  24.4  -222.7
0.02  -59.3  1393.2  24.2  -221.8
0.03  -59.9  1380.9  24.1  -220.9
0.04  -60.4  1368.4  23.9  -220.0
0.05  -61.1  1355.4  23.7  -219.0
0.06  -61.7  1341.5  23.5  -218.0
0.07  -62.4  1326.6  23.3  -216.8
0.08  -63.2  1310.5  23.1  -215.6
0.09  -64.0  1293.0  22.8  -214.2
0.10  -64.9  1274.2  22.5  -212.7
0.11  -65.9  1253.9  22.2  -211.1
0.12  -67.0  1232.3  21.9  -209.3
0.13  -68.1  1209.4  21.5  -207.4
0.14  -69.3  1185.4  21.2  -205.3
0.15  -70.6  1160.3  20.7  -203.1
0.16  -71.9  1134.3  20.3  -200.7
0.17  -73.3  1107.6  19.9  -198.2
0.18  -74.7  1080.3  19.4  -195.6
0.19  -76.1  1052.5  18.9  -192.8
0.20  -77.6  1024.3  18.4  -190.0
0.21  -79.1  996.0  17.8  -187.0
0.22  -80.6  967.5  17.3  -183.9
0.23  -82.1  939.0  16.7  -180.8
0.24  -83.5  910.6  16.2  -177.5
0.25  -85.0  882.4  15.6  -174.2
0.26  -86.4  854.5  15.0  -170.8
0.27  -87.8  826.8  14.4  -167.3
0.28  -89.1  799.5  13.8  -163.8
0.29  -90.4  772.7  13.2  -160.2
0.30  -91.6  746.3  12.6  -156.5
0.31  -92.9  720.5  11.9  -152.8
0.32  -94.1  695.1  11.3  -149.1
0.33  -95.3  670.3  10.7  -145.4
0.34  -96.4  646.1  10.1  -141.6
0.35  -97.5  622.4  9.4  -137.8
0.36  -98.6  599.4  8.8  -134.0
0.37  -99.6  576.9  8.2  -130.2
0.38  -100.6  555.0  7.7  -126.4
0.39  -101.5  533.8  7.1  -122.6
0.40  -102.3  513.2  6.5  -118.8
0.41  -103.1  493.2  5.9  -115.0
0.42  -103.8  473.9  5.3  -111.3
0.43  -104.5  455.2  4.8  -107.6
0.44  -105.0  437.1  4.2  -103.9
0.45  -105.5  419.6  3.7  -100.3
0.46  -105.8  402.7  3.2  -96.7
0.47  -106.1  386.3  2.7  -93.1
0.48  -106.3  370.5  2.2  -89.7
0.49  -106.5  355.2  1.7  -86.3
0.50  -106.5  340.4  1.3  -82.9
0.51  -106.6  326.2  0.8  -79.6
0.52  -106.5  312.6  0.4  -76.3
0.53  -106.5  299.4  -0.1  -73.1
0.54  -106.3  286.7  -0.5  -70.0
0.55  -106.1  274.5  -0.9  -66.9
0.56  -105.8  262.7  -1.3  -64.0
0.57  -105.5  251.3  -1.7  -61.0
0.58  -105.0  240.4  -2.0  -58.2
0.59  -104.6  229.8  -2.3  -55.5
0.60  -104.1  219.7  -2.6  -52.8
0.61  -103.5  210.0  -3.0  -50.2
0.62  -102.9  200.6  -3.3  -47.6
0.63  -102.3  191.7  -3.5  -45.2
0.64  -101.6  183.0  -3.8  -42.8
0.65  -100.9  174.8  -4.1  -40.5
0.66  -100.1  166.8  -4.3  -38.3
0.67  -99.2  159.2  -4.5  -36.1
0.68  -98.3  151.8  -4.7  -34.1
0.69  -97.4  144.8  -4.9  -32.1
0.70  -96.4  138.0  -5.1  -30.2
0.71  -95.4  131.5  -5.2  -28.3
0.72  -94.4  125.3  -5.4  -26.6
0.73  -93.4  119.4  -5.5  -24.9
0.74  -92.3  113.7  -5.6  -23.2
0.75  -91.2  108.2  -5.7  -21.7
0.76  -90.1  103.0  -5.8  -20.2
0.77  -88.9  98.0  -5.9  -18.8
0.78  -87.7  93.2  -5.9  -17.4
0.79  -86.5  88.6  -6.0  -16.2
0.80  -85.3  84.2  -6.0  -15.0
0.81  -84.0  80.0  -6.0  -13.8
0.82  -82.7  76.0  -6.0  -12.7
0.83  -81.5  72.2  -6.0  -11.7
0.84  -80.2  68.6  -6.0  -10.7
0.85  -78.9  65.1  -6.0  -9.8
0.86  -77.5  61.7  -6.0  -8.9
0.87  -76.2  58.6  -5.9  -8.1
0.88  -74.8  55.5  -5.9  -7.3
0.89  -73.5  52.6  -5.8  -6.6
0.90  -72.1  49.9  -5.8  -5.9
0.91  -70.7  47.2  -5.7  -5.3
0.92  -69.4  44.7  -5.6  -4.7
0.93  -68.0  42.3  -5.5  -4.1
0.94  -66.6  40.1  -5.4  -3.6
0.95  -65.2  37.9  -5.4  -3.1
0.96  -63.8  35.8  -5.3  -2.7
0.97  -62.4  33.9  -5.2  -2.3
0.98  -61.1  32.0  -5.1  -1.9
0.99  -59.7  30.3  -4.9  -1.5
1.00  -58.3  28.6  -4.8  -1.2
1.01  -56.9  27.0  -4.7  -0.9
1.02  -55.5  25.4  -4.6  -0.7
1.03  -54.2  24.0  -4.5  -0.4
1.04  -52.8  22.6  -4.4  -0.2
1.05  -51.5  21.3  -4.2  0.0
1.06  -50.1  20.1  -4.1  0.2
1.07  -48.8  18.9  -4.0  0.3
1.08  -47.5  17.8  -3.9  0.5
1.09  -46.2  16.8  -3.8  0.6
1.10  -44.9  15.8  -3.6  0.7
1.11  -43.6  14.9  -3.5  0.8
1.12  -42.3  14.0  -3.4  0.9
1.13  -41.1  13.1  -3.3  1.0
1.14  -39.8  12.3  -3.2  1.0
1.15  -38.6  11.6  -3.0  1.1
1.16  -37.4  10.9  -2.9  1.1
1.17  -36.2  10.2  -2.8  1.1
1.18  -35.1  9.6  -2.7  1.2
1.19  -34.0  9.0  -2.6  1.2
1.20  -32.8  8.4  -2.5  1.2
1.21  -31.7  7.9  -2.4  1.2
1.22  -30.6  7.4  -2.3  1.2
1.23  -29.6  6.9  -2.2  1.2
1.24  -28.5  6.4  -2.1  1.2
1.25  -27.5  6.0  -2.0  1.2
1.26  -26.5  5.6  -1.9  1.2
1.27  -25.5  5.3  -1.8  1.1
1.28  -24.6  4.9  -1.7  1.1
1.29  -23.6  4.6  -1.7  1.1
1.30  -22.7  4.3  -1.6  1.1
1.31  -21.8  4.0  -1.5  1.0
1.32  -20.9  3.7  -1.4  1.0
1.33  -20.1  3.5  -1.3  1.0
1.34  -19.3  3.2  -1.3  0.9
1.35  -18.5  3.0  -1.2  0.9
1.36  -17.7  2.8  -1.1  0.9
1.37  -16.9  2.6  -1.1  0.8
1.38  -16.2  2.4  -1.0  0.8
1.39  -15.5  2.2  -1.0  0.8
1.40  -14.8  2.1  -0.9  0.7
1.41  -14.1  1.9  -0.9  0.7
1.42  -13.5  1.8  -0.8  0.7
1.43  -12.8  1.7  -0.8  0.6
1.44  -12.2  1.5  -0.7  0.6
1.45  -11.7  1.4  -0.7  0.6
1.46  -11.1  1.3  -0.6  0.6
1.47  -10.5  1.2  -0.6  0.5
1.48  -10.0  1.1  -0.5  0.5
1.49  -9.5  1.0  -0.5  0.5
1.50  -9.0  1.0  -0.5  0.4
1.51  -8.6  0.9  -0.4  0.4
1.52  -8.1  0.8  -0.4  0.4
1.53  -7.7  0.8  -0.4  0.4
1.54  -7.3  0.7  -0.4  0.4
1.55  -6.9  0.6  -0.3  0.3
1.56  -6.5  0.6  -0.3  0.3
1.57  -6.1  0.5  -0.3  0.3
1.58  -5.8  0.5  -0.3  0.3
1.59  -5.4  0.5  -0.2  0.3
1.60  -5.1  0.4  -0.2  0.2
1.61  -4.8  0.4  -0.2  0.2
1.62  -4.5  0.4  -0.2  0.2
1.63  -4.3  0.3  -0.2  0.2
1.64  -4.0  0.3  -0.2  0.2
1.65  -3.7  0.3  -0.2  0.2
1.66  -3.5  0.3  -0.1  0.2
1.67  -3.3  0.2  -0.1  0.1
1.68  -3.1  0.2  -0.1  0.1
1.69  -2.9  0.2  -0.1  0.1
1.70  -2.7  0.2  -0.1  0.1
1.71  -2.5  0.2  -0.1  0.1
1.72  -2.3  0.2  -0.1  0.1
1.73  -2.2  0.1  -0.1  0.1
1.74  -2.0  0.1  -0.1  0.1
1.75  -1.9  0.1  -0.1  0.1
1.76  -1.7  0.1  -0.1  0.1
1.77  -1.6  0.1  0.0  0.1
1.78  -1.5  0.1  0.0  0.1
1.79  -1.4  0.1  0.0  0.0
1.80  -1.2  0.1  0.0  0.0
1.81  -1.1  0.1  0.0  0.0
1.82  -1.1  0.1  0.0  0.0
1.83  -1.0  0.1  0.0  0.0
1.84  -0.9  0.1  0.0  0.0
1.85  -0.8  0.0  0.0  0.0
1.86  -0.7  0.0  0.0  0.0
1.87  -0.7  0.0  0.0  0.0
1.88  -0.6  0.0  0.0  0.0
1.89  -0.5  0.0  0.0  0.0
1.90  -0.5  0.0  0.0  0.0
1.91  -0.4  0.0  0.0  0.0
1.92  -0.4  0.0  0.0  0.0
1.93  -0.3  0.0  0.0  0.0
1.94  -0.3  0.0  0.0  0.0
1.95  -0.3  0.0  0.0  0.0
1.96  -0.2  0.0  0.0  0.0
1.97  -0.2  0.0  0.0  0.0
1.98  -0.2  0.0  0.0  0.0
1.99  -0.1  0.0  0.0  0.0
2.00  -0.1  0.0  0.0  0.0
2.01  -0.1  0.0  0.0  0.0
2.02  -0.1  0.0  0.0  0.0
2.03  -0.1  0.0  0.0  0.0
2.04  -0.1  0.0  0.0  0.0
2.05  0.0  0.0  0.0  0.0
2.06  0.0  0.0  0.0  0.0
2.07  0.0  0.0  0.0  0.0
2.08  0.0  0.0  0.0  0.0
2.09  0.0  0.0  0.0  0.0
2.10  0.0  0.0  0.0  0.0
2.11  0.0  0.0  0.0  0.0
2.12  0.0  0.0  0.0  0.0
2.13  0.0  0.0  0.0  0.0
2.14  0.1  0.0  0.0  0.0
2.15  0.1  0.0  0.0  0.0
2.16  0.1  0.0  0.0  0.0
2.17  0.1  0.0  0.0  0.0
2.18  0.1  0.0  0.0  0.0
2.19  0.1  0.0  0.0  0.0
2.20  0.1  0.0  0.0  0.0
2.21  0.1  0.0  0.0  0.0
2.22  0.1  0.0  0.0  0.0
2.23  0.1  0.0  0.0  0.0
2.24  0.1  0.0  0.0  0.0
2.25  0.1  0.0  0.0  0.0
2.26  0.1  0.0  0.0  0.0
2.27  0.1  0.0  0.0  0.0
2.28  0.1  0.0  0.0  0.0
2.29  0.1  0.0  0.0  0.0
2.30  0.1  0.0  0.0  0.0
2.31  0.1  0.0  0.0  0.0
2.32  0.1  0.0  0.0  0.0
2.33  0.0  0.0  0.0  0.0
2.34  0.0  0.0  0.0  0.0
2.35  0.0  0.0  0.0  0.0
2.36  0.0  0.0  0.0  0.0
2.37  0.0  0.0  0.0  0.0
2.38  0.0  0.0  0.0  0.0
2.39  0.0  0.0  0.0  0.0
2.40  0.0  0.0  0.0  0.0
2.41  0.0  0.0  0.0  0.0
2.42  0.0  0.0  0.0  0.0
2.43  0.0  0.0  0.0  0.0
2.44  0.0  0.0  0.0  0.0
2.45  0.0  0.0  0.0  0.0
2.46  0.0  0.0  0.0  0.0
2.47  0.0  0.0  0.0  0.0
2.48  0.0  0.0  0.0  0.0
2.49  0.0  0.0  0.0  0.0
2.50  0.0  0.0  0.0  0.0


==> anc/V_S-1_NLambda_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# N Lambda
# r [fm],  V( J = 1 , I = 1/2 ),  V( 0 , 1/2 ) [MeV]
0.00  442.5  623.6
0.01  440.7  621.5
0.02  439.0  619.4
0.03  437.2  617.2
0.04  435.5  615.1
0.05  433.6  612.9
0.06  431.6  610.6
0.07  429.4  608.2
0.08  427.0  605.6
0.09  424.3  602.8
0.10  421.3  599.7
0.11  418.1  596.4
0.12  414.5  592.7
0.13  410.6  588.7
0.14  406.4  584.3
0.15  401.9  579.5
0.16  397.0  574.3
0.17  391.9  568.7
0.18  386.4  562.6
0.19  380.7  556.0
0.20  374.7  549.0
0.21  368.5  541.6
0.22  362.0  533.7
0.23  355.3  525.4
0.24  348.3  516.7
0.25  341.1  507.5
0.26  333.7  498.0
0.27  326.1  488.1
0.28  318.3  477.9
0.29  310.4  467.3
0.30  302.4  456.5
0.31  294.2  445.5
0.32  286.0  434.2
0.33  277.8  422.8
0.34  269.7  411.2
0.35  261.5  399.6
0.36  253.5  387.9
0.37  245.5  376.1
0.38  237.6  364.4
0.39  229.7  352.6
0.40  221.9  340.9
0.41  214.1  329.3
0.42  206.4  317.7
0.43  198.8  306.2
0.44  191.3  294.9
0.45  183.9  283.7
0.46  176.7  272.7
0.47  169.6  261.8
0.48  162.6  251.2
0.49  155.8  240.8
0.50  149.2  230.6
0.51  142.7  220.7
0.52  136.4  211.0
0.53  130.3  201.5
0.54  124.3  192.3
0.55  118.6  183.4
0.56  113.0  174.8
0.57  107.6  166.4
0.58  102.4  158.4
0.59  97.4  150.6
0.60  92.6  143.1
0.61  87.9  135.8
0.62  83.4  128.9
0.63  79.1  122.2
0.64  75.0  115.8
0.65  71.0  109.6
0.66  67.2  103.7
0.67  63.6  98.1
0.68  60.1  92.7
0.69  56.8  87.6
0.70  53.6  82.6
0.71  50.6  78.0
0.72  47.7  73.5
0.73  44.9  69.3
0.74  42.3  65.2
0.75  39.8  61.4
0.76  37.5  57.8
0.77  35.2  54.3
0.78  33.1  51.1
0.79  31.1  48.0
0.80  29.2  45.0
0.81  27.4  42.3
0.82  25.7  39.7
0.83  24.1  37.2
0.84  22.6  34.9
0.85  21.1  32.7
0.86  19.8  30.6
0.87  18.5  28.6
0.88  17.3  26.8
0.89  16.2  25.1
0.90  15.1  23.4
0.91  14.1  21.9
0.92  13.2  20.5
0.93  12.3  19.1
0.94  11.5  17.8
0.95  10.7  16.7
0.96  10.0  15.5
0.97  9.3  14.5
0.98  8.6  13.5
0.99  8.0  12.6
1.00  7.5  11.8
1.01  7.0  11.0
1.02  6.5  10.2
1.03  6.0  9.5
1.04  5.6  8.8
1.05  5.2  8.2
1.06  4.8  7.7
1.07  4.5  7.1
1.08  4.2  6.6
1.09  3.9  6.2
1.10  3.6  5.7
1.11  3.3  5.3
1.12  3.1  5.0
1.13  2.9  4.6
1.14  2.6  4.3
1.15  2.5  4.0
1.16  2.3  3.7
1.17  2.1  3.4
1.18  2.0  3.2
1.19  1.8  3.0
1.20  1.7  2.8
1.21  1.5  2.6
1.22  1.4  2.4
1.23  1.3  2.2
1.24  1.2  2.1
1.25  1.1  1.9
1.26  1.1  1.8
1.27  1.0  1.6
1.28  0.9  1.5
1.29  0.8  1.4
1.30  0.8  1.3
1.31  0.7  1.2
1.32  0.7  1.1
1.33  0.6  1.1
1.34  0.6  1.0
1.35  0.5  0.9
1.36  0.5  0.8
1.37  0.4  0.8
1.38  0.4  0.7
1.39  0.4  0.7
1.40  0.4  0.6
1.41  0.3  0.6
1.42  0.3  0.5
1.43  0.3  0.5
1.44  0.3  0.5
1.45  0.2  0.4
1.46  0.2  0.4
1.47  0.2  0.4
1.48  0.2  0.3
1.49  0.2  0.3
1.50  0.2  0.3
1.51  0.1  0.3
1.52  0.1  0.2
1.53  0.1  0.2
1.54  0.1  0.2
1.55  0.1  0.2
1.56  0.1  0.2
1.57  0.1  0.2
1.58  0.1  0.2
1.59  0.1  0.1
1.60  0.1  0.1
1.61  0.1  0.1
1.62  0.1  0.1
1.63  0.1  0.1
1.64  0.0  0.1
1.65  0.0  0.1
1.66  0.0  0.1
1.67  0.0  0.1
1.68  0.0  0.1
1.69  0.0  0.1
1.70  0.0  0.1
1.71  0.0  0.1
1.72  0.0  0.0
1.73  0.0  0.0
1.74  0.0  0.0
1.75  0.0  0.0
1.76  0.0  0.0
1.77  0.0  0.0
1.78  0.0  0.0
1.79  0.0  0.0
1.80  0.0  0.0
1.81  0.0  0.0
1.82  0.0  0.0
1.83  0.0  0.0
1.84  0.0  0.0
1.85  0.0  0.0
1.86  0.0  0.0
1.87  0.0  0.0
1.88  0.0  0.0
1.89  0.0  0.0
1.90  0.0  0.0
1.91  0.0  0.0
1.92  0.0  0.0
1.93  0.0  0.0
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-1_NSigmaStar_CC_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Oct. 9, 2023.
# N SigmaStar in coupled channels. 
# r [fm],  V( J = 2 , I = 1/2 ) [MeV]
0.00  205.7
0.01  202.9
0.02  200.0
0.03  197.2
0.04  194.3
0.05  191.5
0.06  188.6
0.07  185.7
0.08  182.7
0.09  179.7
0.10  176.6
0.11  173.5
0.12  170.2
0.13  166.8
0.14  163.4
0.15  159.8
0.16  156.1
0.17  152.2
0.18  148.3
0.19  144.3
0.20  140.2
0.21  135.9
0.22  131.7
0.23  127.3
0.24  122.9
0.25  118.4
0.26  113.9
0.27  109.4
0.28  104.9
0.29  100.4
0.30  95.9
0.31  91.4
0.32  87.0
0.33  82.6
0.34  78.2
0.35  73.9
0.36  69.7
0.37  65.6
0.38  61.5
0.39  57.5
0.40  53.7
0.41  49.9
0.42  46.2
0.43  42.7
0.44  39.2
0.45  35.9
0.46  32.7
0.47  29.6
0.48  26.6
0.49  23.8
0.50  21.1
0.51  18.4
0.52  15.9
0.53  13.6
0.54  11.3
0.55  9.1
0.56  7.1
0.57  5.1
0.58  3.3
0.59  1.5
0.60  -0.1
0.61  -1.7
0.62  -3.2
0.63  -4.5
0.64  -5.8
0.65  -7.0
0.66  -8.1
0.67  -9.2
0.68  -10.1
0.69  -11.0
0.70  -11.8
0.71  -12.6
0.72  -13.2
0.73  -13.8
0.74  -14.4
0.75  -14.9
0.76  -15.3
0.77  -15.7
0.78  -16.1
0.79  -16.4
0.80  -16.6
0.81  -16.8
0.82  -17.0
0.83  -17.1
0.84  -17.2
0.85  -17.2
0.86  -17.2
0.87  -17.2
0.88  -17.2
0.89  -17.1
0.90  -17.0
0.91  -16.8
0.92  -16.7
0.93  -16.5
0.94  -16.3
0.95  -16.1
0.96  -15.9
0.97  -15.7
0.98  -15.4
0.99  -15.2
1.00  -14.9
1.01  -14.6
1.02  -14.3
1.03  -14.0
1.04  -13.7
1.05  -13.4
1.06  -13.1
1.07  -12.7
1.08  -12.4
1.09  -12.1
1.10  -11.7
1.11  -11.4
1.12  -11.1
1.13  -10.8
1.14  -10.4
1.15  -10.1
1.16  -9.8
1.17  -9.5
1.18  -9.1
1.19  -8.8
1.20  -8.5
1.21  -8.2
1.22  -7.9
1.23  -7.6
1.24  -7.3
1.25  -7.1
1.26  -6.8
1.27  -6.5
1.28  -6.2
1.29  -6.0
1.30  -5.7
1.31  -5.5
1.32  -5.2
1.33  -5.0
1.34  -4.8
1.35  -4.6
1.36  -4.4
1.37  -4.2
1.38  -4.0
1.39  -3.8
1.40  -3.6
1.41  -3.4
1.42  -3.2
1.43  -3.1
1.44  -2.9
1.45  -2.8
1.46  -2.6
1.47  -2.5
1.48  -2.3
1.49  -2.2
1.50  -2.1
1.51  -2.0
1.52  -1.9
1.53  -1.7
1.54  -1.6
1.55  -1.5
1.56  -1.4
1.57  -1.4
1.58  -1.3
1.59  -1.2
1.60  -1.1
1.61  -1.0
1.62  -1.0
1.63  -0.9
1.64  -0.9
1.65  -0.8
1.66  -0.7
1.67  -0.7
1.68  -0.6
1.69  -0.6
1.70  -0.5
1.71  -0.5
1.72  -0.5
1.73  -0.4
1.74  -0.4
1.75  -0.4
1.76  -0.3
1.77  -0.3
1.78  -0.3
1.79  -0.3
1.80  -0.2
1.81  -0.2
1.82  -0.2
1.83  -0.2
1.84  -0.2
1.85  -0.1
1.86  -0.1
1.87  -0.1
1.88  -0.1
1.89  -0.1
1.90  -0.1
1.91  -0.1
1.92  -0.1
1.93  -0.1
1.94  -0.1
1.95  0.0
1.96  0.0
1.97  0.0
1.98  0.0
1.99  0.0
2.00  0.0
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S-1_NSigmaStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# N SigmaStar
# r [fm],  V( J = 2 , I = 1/2 ),  V( 1 , 3/2 ) [MeV]
0.00  330.8  501.8
0.01  328.5  499.6
0.02  326.2  497.4
0.03  323.9  495.3
0.04  321.5  493.1
0.05  319.0  490.8
0.06  316.4  488.3
0.07  313.6  485.6
0.08  310.5  482.7
0.09  307.1  479.4
0.10  303.4  475.9
0.11  299.4  472.0
0.12  295.0  467.8
0.13  290.4  463.2
0.14  285.5  458.3
0.15  280.3  453.1
0.16  274.8  447.5
0.17  269.1  441.7
0.18  263.2  435.6
0.19  257.2  429.2
0.20  250.9  422.6
0.21  244.5  415.7
0.22  238.0  408.7
0.23  231.5  401.4
0.24  224.8  394.0
0.25  218.2  386.4
0.26  211.5  378.7
0.27  204.8  370.8
0.28  198.1  362.8
0.29  191.4  354.8
0.30  184.8  346.7
0.31  178.2  338.5
0.32  171.7  330.3
0.33  165.2  322.0
0.34  158.8  313.7
0.35  152.5  305.5
0.36  146.3  297.2
0.37  140.2  289.0
0.38  134.2  280.8
0.39  128.4  272.6
0.40  122.7  264.5
0.41  117.1  256.6
0.42  111.7  248.7
0.43  106.4  240.9
0.44  101.3  233.2
0.45  96.4  225.6
0.46  91.6  218.2
0.47  87.0  210.9
0.48  82.5  203.7
0.49  78.2  196.6
0.50  74.0  189.7
0.51  70.0  182.9
0.52  66.1  176.3
0.53  62.4  169.8
0.54  58.9  163.5
0.55  55.4  157.3
0.56  52.2  151.3
0.57  49.0  145.5
0.58  46.0  139.7
0.59  43.1  134.2
0.60  40.4  128.8
0.61  37.7  123.6
0.62  35.2  118.5
0.63  32.9  113.5
0.64  30.6  108.8
0.65  28.4  104.1
0.66  26.4  99.7
0.67  24.4  95.3
0.68  22.6  91.2
0.69  20.8  87.1
0.70  19.2  83.2
0.71  17.6  79.5
0.72  16.1  75.8
0.73  14.7  72.3
0.74  13.4  69.0
0.75  12.1  65.7
0.76  10.9  62.6
0.77  9.8  59.6
0.78  8.8  56.7
0.79  7.8  54.0
0.80  6.9  51.3
0.81  6.1  48.8
0.82  5.2  46.4
0.83  4.5  44.0
0.84  3.8  41.8
0.85  3.1  39.7
0.86  2.5  37.6
0.87  2.0  35.7
0.88  1.4  33.8
0.89  1.0  32.0
0.90  0.5  30.3
0.91  0.1  28.7
0.92  -0.3  27.2
0.93  -0.6  25.7
0.94  -0.9  24.3
0.95  -1.2  23.0
0.96  -1.5  21.7
0.97  -1.7  20.5
0.98  -1.9  19.3
0.99  -2.1  18.2
1.00  -2.3  17.2
1.01  -2.4  16.2
1.02  -2.6  15.3
1.03  -2.7  14.4
1.04  -2.8  13.5
1.05  -2.9  12.7
1.06  -2.9  12.0
1.07  -3.0  11.3
1.08  -3.0  10.6
1.09  -3.0  10.0
1.10  -3.1  9.4
1.11  -3.1  8.8
1.12  -3.1  8.2
1.13  -3.1  7.7
1.14  -3.1  7.2
1.15  -3.0  6.8
1.16  -3.0  6.4
1.17  -3.0  6.0
1.18  -2.9  5.6
1.19  -2.9  5.2
1.20  -2.8  4.9
1.21  -2.8  4.6
1.22  -2.7  4.3
1.23  -2.7  4.0
1.24  -2.6  3.7
1.25  -2.6  3.5
1.26  -2.5  3.2
1.27  -2.4  3.0
1.28  -2.4  2.8
1.29  -2.3  2.6
1.30  -2.2  2.4
1.31  -2.2  2.3
1.32  -2.1  2.1
1.33  -2.0  2.0
1.34  -2.0  1.8
1.35  -1.9  1.7
1.36  -1.8  1.6
1.37  -1.8  1.5
1.38  -1.7  1.4
1.39  -1.6  1.3
1.40  -1.6  1.2
1.41  -1.5  1.1
1.42  -1.4  1.0
1.43  -1.4  0.9
1.44  -1.3  0.9
1.45  -1.3  0.8
1.46  -1.2  0.7
1.47  -1.1  0.7
1.48  -1.1  0.6
1.49  -1.0  0.6
1.50  -1.0  0.5
1.51  -0.9  0.5
1.52  -0.9  0.5
1.53  -0.8  0.4
1.54  -0.8  0.4
1.55  -0.8  0.4
1.56  -0.7  0.3
1.57  -0.7  0.3
1.58  -0.6  0.3
1.59  -0.6  0.3
1.60  -0.6  0.2
1.61  -0.5  0.2
1.62  -0.5  0.2
1.63  -0.5  0.2
1.64  -0.4  0.2
1.65  -0.4  0.2
1.66  -0.4  0.2
1.67  -0.4  0.1
1.68  -0.3  0.1
1.69  -0.3  0.1
1.70  -0.3  0.1
1.71  -0.3  0.1
1.72  -0.3  0.1
1.73  -0.2  0.1
1.74  -0.2  0.1
1.75  -0.2  0.1
1.76  -0.2  0.1
1.77  -0.2  0.1
1.78  -0.2  0.1
1.79  -0.2  0.1
1.80  -0.1  0.1
1.81  -0.1  0.0
1.82  -0.1  0.0
1.83  -0.1  0.0
1.84  -0.1  0.0
1.85  -0.1  0.0
1.86  -0.1  0.0
1.87  -0.1  0.0
1.88  -0.1  0.0
1.89  -0.1  0.0
1.90  -0.1  0.0
1.91  -0.1  0.0
1.92  0.0  0.0
1.93  0.0  0.0
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-1_NSigma_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# N Sigma
# r [fm],  V( J = 1 , I = 1/2 ),  V( 0 , 3/2 ) [MeV]
0.00  757.1  911.9
0.01  749.9  904.4
0.02  742.8  897.1
0.03  735.8  889.8
0.04  728.6  882.3
0.05  721.1  874.5
0.06  713.1  866.2
0.07  704.5  857.3
0.08  695.2  847.6
0.09  685.1  837.0
0.10  674.1  825.5
0.11  662.3  813.1
0.12  649.6  799.8
0.13  636.2  785.7
0.14  622.0  770.8
0.15  607.2  755.1
0.16  591.9  738.8
0.17  576.0  722.0
0.18  559.8  704.6
0.19  543.2  686.9
0.20  526.4  668.8
0.21  509.5  650.5
0.22  492.4  632.0
0.23  475.4  613.5
0.24  458.4  594.9
0.25  441.5  576.3
0.26  424.7  557.8
0.27  408.2  539.4
0.28  391.9  521.3
0.29  375.9  503.3
0.30  360.2  485.6
0.31  344.9  468.2
0.32  329.9  451.1
0.33  315.3  434.2
0.34  301.1  417.7
0.35  287.2  401.6
0.36  273.8  385.8
0.37  260.8  370.4
0.38  248.2  355.3
0.39  236.1  340.7
0.40  224.4  326.5
0.41  213.2  312.8
0.42  202.4  299.4
0.43  192.0  286.5
0.44  182.1  274.1
0.45  172.6  262.0
0.46  163.4  250.4
0.47  154.7  239.1
0.48  146.4  228.3
0.49  138.4  217.9
0.50  130.8  207.8
0.51  123.5  198.1
0.52  116.6  188.8
0.53  110.1  179.8
0.54  103.8  171.2
0.55  97.9  163.0
0.56  92.3  155.0
0.57  86.9  147.4
0.58  81.8  140.1
0.59  77.0  133.1
0.60  72.4  126.4
0.61  68.1  120.0
0.62  64.0  113.8
0.63  60.1  107.9
0.64  56.4  102.3
0.65  53.0  96.9
0.66  49.7  91.7
0.67  46.6  86.8
0.68  43.6  82.1
0.69  40.9  77.7
0.70  38.3  73.4
0.71  35.8  69.3
0.72  33.5  65.4
0.73  31.3  61.7
0.74  29.2  58.2
0.75  27.3  54.8
0.76  25.4  51.7
0.77  23.7  48.6
0.78  22.1  45.8
0.79  20.6  43.0
0.80  19.2  40.4
0.81  17.8  38.0
0.82  16.5  35.6
0.83  15.4  33.4
0.84  14.2  31.3
0.85  13.2  29.3
0.86  12.2  27.5
0.87  11.3  25.7
0.88  10.5  24.0
0.89  9.7  22.4
0.90  8.9  21.0
0.91  8.2  19.5
0.92  7.6  18.2
0.93  6.9  17.0
0.94  6.4  15.8
0.95  5.8  14.7
0.96  5.3  13.6
0.97  4.9  12.7
0.98  4.4  11.7
0.99  4.0  10.9
1.00  3.7  10.1
1.01  3.3  9.3
1.02  3.0  8.6
1.03  2.7  7.9
1.04  2.4  7.3
1.05  2.2  6.7
1.06  2.0  6.2
1.07  1.7  5.7
1.08  1.5  5.2
1.09  1.4  4.8
1.10  1.2  4.4
1.11  1.0  4.0
1.12  0.9  3.7
1.13  0.8  3.3
1.14  0.7  3.0
1.15  0.5  2.8
1.16  0.4  2.5
1.17  0.4  2.3
1.18  0.3  2.0
1.19  0.2  1.8
1.20  0.1  1.7
1.21  0.1  1.5
1.22  0.0  1.3
1.23  0.0  1.2
1.24  -0.1  1.1
1.25  -0.1  0.9
1.26  -0.1  0.8
1.27  -0.1  0.7
1.28  -0.2  0.6
1.29  -0.2  0.6
1.30  -0.2  0.5
1.31  -0.2  0.4
1.32  -0.2  0.4
1.33  -0.2  0.3
1.34  -0.2  0.3
1.35  -0.2  0.2
1.36  -0.2  0.2
1.37  -0.3  0.2
1.38  -0.3  0.1
1.39  -0.2  0.1
1.40  -0.2  0.1
1.41  -0.2  0.1
1.42  -0.2  0.0
1.43  -0.2  0.0
1.44  -0.2  0.0
1.45  -0.2  0.0
1.46  -0.2  0.0
1.47  -0.2  0.0
1.48  -0.2  0.0
1.49  -0.2  0.0
1.50  -0.2  0.0
1.51  -0.2  0.0
1.52  -0.2  0.0
1.53  -0.2  0.0
1.54  -0.2  0.0
1.55  -0.1  0.0
1.56  -0.1  0.0
1.57  -0.1  0.0
1.58  -0.1  0.0
1.59  -0.1  0.0
1.60  -0.1  0.0
1.61  -0.1  0.0
1.62  -0.1  0.0
1.63  -0.1  0.0
1.64  -0.1  0.0
1.65  -0.1  0.0
1.66  -0.1  0.0
1.67  -0.1  0.0
1.68  -0.1  0.0
1.69  -0.1  0.0
1.70  0.0  0.0
1.71  0.0  0.0
1.72  0.0  0.0
1.73  0.0  0.0
1.74  0.0  0.0
1.75  0.0  0.0
1.76  0.0  0.0
1.77  0.0  0.0
1.78  0.0  0.0
1.79  0.0  0.0
1.80  0.0  0.0
1.81  0.0  0.0
1.82  0.0  0.0
1.83  0.0  0.0
1.84  0.0  0.0
1.85  0.0  0.0
1.86  0.0  0.0
1.87  0.0  0.0
1.88  0.0  0.0
1.89  0.0  0.0
1.90  0.0  0.0
1.91  0.0  0.0
1.92  0.0  0.0
1.93  0.0  0.0
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-2_DeltaXiStar-SigmaStarSigmaStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Oct. 9, 2023.
# Delta XiStar-SigmaStar SigmaStar ( J , I ) = ( 3 , 1 )  
# r [fm],  V(Delta XiStar-Delta XiStar),  V(Delta XiStar-SigmaStar SigmaStar),  V(SigmaStar SigmaStar-SigmaStar SigmaStar) [MeV]
0.00  26.6  -18.8  -9.6
0.01  24.4  -17.2  -10.4
0.02  22.1  -15.7  -11.1
0.03  20.1  -14.2  -11.8
0.04  18.2  -12.9  -12.4
0.05  16.6  -11.7  -13.0
0.06  15.1  -10.7  -13.4
0.07  13.8  -9.7  -13.9
0.08  12.5  -8.9  -14.3
0.09  11.4  -8.0  -14.6
0.10  10.2  -7.2  -15.0
0.11  9.0  -6.4  -15.3
0.12  7.8  -5.5  -15.7
0.13  6.6  -4.7  -16.0
0.14  5.3  -3.7  -16.4
0.15  3.9  -2.7  -16.8
0.16  2.4  -1.7  -17.3
0.17  0.8  -0.6  -17.7
0.18  -0.8  0.6  -18.2
0.19  -2.5  1.8  -18.7
0.20  -4.2  3.0  -19.2
0.21  -6.1  4.3  -19.7
0.22  -7.9  5.6  -20.3
0.23  -9.8  6.9  -20.9
0.24  -11.7  8.3  -21.4
0.25  -13.6  9.6  -22.0
0.26  -15.6  11.0  -22.6
0.27  -17.5  12.4  -23.3
0.28  -19.4  13.8  -23.9
0.29  -21.4  15.1  -24.5
0.30  -23.3  16.5  -25.1
0.31  -25.2  17.8  -25.7
0.32  -27.1  19.2  -26.3
0.33  -29.0  20.5  -26.8
0.34  -30.9  21.8  -27.3
0.35  -32.7  23.1  -27.8
0.36  -34.5  24.4  -28.2
0.37  -36.3  25.6  -28.7
0.38  -38.0  26.9  -29.1
0.39  -39.7  28.1  -29.4
0.40  -41.3  29.2  -29.8
0.41  -42.9  30.4  -30.1
0.42  -44.5  31.4  -30.4
0.43  -46.0  32.5  -30.7
0.44  -47.4  33.5  -30.9
0.45  -48.7  34.5  -31.1
0.46  -50.0  35.4  -31.3
0.47  -51.3  36.3  -31.5
0.48  -52.4  37.1  -31.7
0.49  -53.6  37.9  -31.8
0.50  -54.6  38.6  -31.9
0.51  -55.6  39.3  -32.0
0.52  -56.6  40.0  -32.1
0.53  -57.5  40.6  -32.1
0.54  -58.3  41.2  -32.1
0.55  -59.1  41.8  -32.1
0.56  -59.8  42.3  -32.1
0.57  -60.4  42.7  -32.0
0.58  -61.0  43.1  -32.0
0.59  -61.5  43.5  -31.9
0.60  -62.0  43.8  -31.8
0.61  -62.4  44.1  -31.7
0.62  -62.8  44.4  -31.5
0.63  -63.1  44.6  -31.4
0.64  -63.4  44.8  -31.2
0.65  -63.6  45.0  -31.0
0.66  -63.7  45.1  -30.8
0.67  -63.8  45.1  -30.6
0.68  -63.9  45.2  -30.4
0.69  -63.9  45.2  -30.2
0.70  -63.8  45.1  -29.9
0.71  -63.7  45.1  -29.7
0.72  -63.6  45.0  -29.4
0.73  -63.5  44.9  -29.2
0.74  -63.2  44.7  -28.9
0.75  -63.0  44.5  -28.6
0.76  -62.7  44.3  -28.3
0.77  -62.4  44.1  -28.0
0.78  -62.0  43.8  -27.7
0.79  -61.6  43.6  -27.4
0.80  -61.2  43.2  -27.0
0.81  -60.7  42.9  -26.7
0.82  -60.2  42.6  -26.3
0.83  -59.7  42.2  -26.0
0.84  -59.1  41.8  -25.6
0.85  -58.5  41.4  -25.3
0.86  -57.9  41.0  -24.9
0.87  -57.3  40.5  -24.6
0.88  -56.6  40.0  -24.2
0.89  -55.9  39.6  -23.8
0.90  -55.2  39.1  -23.4
0.91  -54.5  38.5  -23.0
0.92  -53.8  38.0  -22.6
0.93  -53.0  37.5  -22.3
0.94  -52.2  36.9  -21.9
0.95  -51.5  36.4  -21.5
0.96  -50.7  35.8  -21.1
0.97  -49.8  35.2  -20.7
0.98  -49.0  34.6  -20.3
0.99  -48.2  34.1  -19.9
1.00  -47.3  33.4  -19.5
1.01  -46.4  32.8  -19.2
1.02  -45.6  32.2  -18.8
1.03  -44.7  31.6  -18.4
1.04  -43.8  31.0  -18.0
1.05  -42.9  30.4  -17.6
1.06  -42.0  29.7  -17.2
1.07  -41.1  29.1  -16.8
1.08  -40.3  28.5  -16.4
1.09  -39.4  27.8  -16.0
1.10  -38.5  27.2  -15.6
1.11  -37.6  26.6  -15.2
1.12  -36.7  25.9  -14.9
1.13  -35.8  25.3  -14.5
1.14  -34.9  24.7  -14.1
1.15  -34.0  24.0  -13.7
1.16  -33.1  23.4  -13.4
1.17  -32.3  22.8  -13.0
1.18  -31.4  22.2  -12.6
1.19  -30.5  21.6  -12.3
1.20  -29.7  21.0  -11.9
1.21  -28.8  20.4  -11.5
1.22  -28.0  19.8  -11.2
1.23  -27.2  19.2  -10.8
1.24  -26.4  18.6  -10.5
1.25  -25.6  18.1  -10.2
1.26  -24.8  17.5  -9.8
1.27  -24.0  17.0  -9.5
1.28  -23.2  16.4  -9.2
1.29  -22.5  15.9  -8.9
1.30  -21.7  15.4  -8.6
1.31  -21.0  14.8  -8.3
1.32  -20.3  14.3  -8.0
1.33  -19.6  13.8  -7.7
1.34  -18.9  13.3  -7.4
1.35  -18.2  12.9  -7.1
1.36  -17.5  12.4  -6.8
1.37  -16.9  11.9  -6.6
1.38  -16.3  11.5  -6.3
1.39  -15.7  11.1  -6.1
1.40  -15.1  10.6  -5.8
1.41  -14.5  10.2  -5.6
1.42  -13.9  9.8  -5.4
1.43  -13.3  9.4  -5.1
1.44  -12.8  9.0  -4.9
1.45  -12.3  8.7  -4.7
1.46  -11.7  8.3  -4.5
1.47  -11.2  8.0  -4.3
1.48  -10.8  7.6  -4.1
1.49  -10.3  7.3  -3.9
1.50  -9.8  7.0  -3.7
1.51  -9.4  6.7  -3.5
1.52  -9.0  6.4  -3.4
1.53  -8.6  6.1  -3.2
1.54  -8.2  5.8  -3.0
1.55  -7.8  5.5  -2.9
1.56  -7.4  5.2  -2.7
1.57  -7.1  5.0  -2.6
1.58  -6.7  4.7  -2.5
1.59  -6.4  4.5  -2.3
1.60  -6.1  4.3  -2.2
1.61  -5.8  4.1  -2.1
1.62  -5.5  3.9  -2.0
1.63  -5.2  3.7  -1.8
1.64  -4.9  3.5  -1.7
1.65  -4.6  3.3  -1.6
1.66  -4.4  3.1  -1.5
1.67  -4.1  2.9  -1.5
1.68  -3.9  2.8  -1.4
1.69  -3.7  2.6  -1.3
1.70  -3.5  2.5  -1.2
1.71  -3.3  2.3  -1.1
1.72  -3.1  2.2  -1.1
1.73  -2.9  2.1  -1.0
1.74  -2.7  1.9  -0.9
1.75  -2.6  1.8  -0.9
1.76  -2.4  1.7  -0.8
1.77  -2.3  1.6  -0.7
1.78  -2.1  1.5  -0.7
1.79  -2.0  1.4  -0.6
1.80  -1.9  1.3  -0.6
1.81  -1.7  1.2  -0.5
1.82  -1.6  1.2  -0.5
1.83  -1.5  1.1  -0.5
1.84  -1.4  1.0  -0.4
1.85  -1.3  0.9  -0.4
1.86  -1.2  0.9  -0.4
1.87  -1.1  0.8  -0.3
1.88  -1.1  0.7  -0.3
1.89  -1.0  0.7  -0.3
1.90  -0.9  0.6  -0.3
1.91  -0.8  0.6  -0.2
1.92  -0.8  0.5  -0.2
1.93  -0.7  0.5  -0.2
1.94  -0.7  0.5  -0.2
1.95  -0.6  0.4  -0.2
1.96  -0.6  0.4  -0.1
1.97  -0.5  0.4  -0.1
1.98  -0.5  0.3  -0.1
1.99  -0.4  0.3  -0.1
2.00  -0.4  0.3  -0.1
2.01  -0.4  0.3  -0.1
2.02  -0.3  0.2  -0.1
2.03  -0.3  0.2  -0.1
2.04  -0.3  0.2  -0.1
2.05  -0.2  0.2  0.0
2.06  -0.2  0.2  0.0
2.07  -0.2  0.1  0.0
2.08  -0.2  0.1  0.0
2.09  -0.2  0.1  0.0
2.10  -0.1  0.1  0.0
2.11  -0.1  0.1  0.0
2.12  -0.1  0.1  0.0
2.13  -0.1  0.1  0.0
2.14  -0.1  0.1  0.0
2.15  -0.1  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-2_DeltaXiStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Delta XiStar
# r [fm],  V( J = 3 , I = 1 ),  V( 2 , 2 ),  V( 2 , 1 ),  V( 1 , 2 ),  V( 1 , 1 ),  V( 0 , 2 ),  V( 0 , 1 ) [MeV]
0.00  17.0  -68.0  29.0  197.0  -85.1  344.0  -185.2
0.01  16.5  -66.0  28.4  196.2  -84.8  341.5  -184.3
0.02  16.1  -64.1  27.9  195.5  -84.5  339.0  -183.4
0.03  15.6  -62.1  27.4  194.7  -84.1  336.5  -182.5
0.04  15.1  -60.2  26.9  194.0  -83.8  334.0  -181.6
0.05  14.6  -58.1  26.3  193.2  -83.5  331.4  -180.6
0.06  14.0  -55.9  25.7  192.3  -83.1  328.6  -179.6
0.07  13.4  -53.5  25.1  191.3  -82.7  325.5  -178.4
0.08  12.8  -50.9  24.4  190.3  -82.3  322.2  -177.2
0.09  12.0  -48.0  23.6  189.2  -81.8  318.6  -175.9
0.10  11.2  -44.8  22.8  187.9  -81.2  314.7  -174.4
0.11  10.4  -41.4  21.9  186.6  -80.7  310.4  -172.7
0.12  9.4  -37.7  20.9  185.1  -80.0  305.8  -171.0
0.13  8.4  -33.7  19.9  183.5  -79.3  300.8  -169.1
0.14  7.4  -29.5  18.8  181.7  -78.6  295.6  -167.0
0.15  6.2  -25.1  17.6  179.9  -77.8  290.0  -164.8
0.16  5.0  -20.4  16.4  177.9  -77.0  284.2  -162.5
0.17  3.8  -15.5  15.1  175.8  -76.1  278.2  -160.1
0.18  2.5  -10.5  13.8  173.7  -75.1  271.9  -157.5
0.19  1.1  -5.3  12.4  171.4  -74.2  265.5  -154.8
0.20  -0.2  0.0  11.0  169.0  -73.1  258.9  -152.0
0.21  -1.7  5.4  9.6  166.5  -72.1  252.1  -149.2
0.22  -3.1  10.9  8.2  164.0  -71.0  245.2  -146.2
0.23  -4.6  16.4  6.8  161.4  -69.8  238.3  -143.1
0.24  -6.0  21.9  5.4  158.7  -68.7  231.3  -140.0
0.25  -7.5  27.4  3.9  155.9  -67.5  224.2  -136.8
0.26  -9.0  32.8  2.5  153.1  -66.2  217.2  -133.6
0.27  -10.4  38.2  1.1  150.2  -65.0  210.1  -130.3
0.28  -11.9  43.5  -0.3  147.3  -63.7  203.1  -127.0
0.29  -13.3  48.7  -1.7  144.3  -62.4  196.1  -123.6
0.30  -14.7  53.8  -3.0  141.3  -61.1  189.1  -120.2
0.31  -16.1  58.8  -4.3  138.3  -59.8  182.2  -116.8
0.32  -17.5  63.7  -5.6  135.2  -58.4  175.4  -113.3
0.33  -18.9  68.4  -6.9  132.1  -57.0  168.6  -109.9
0.34  -20.3  73.0  -8.1  129.0  -55.7  162.0  -106.4
0.35  -21.7  77.5  -9.4  125.9  -54.3  155.4  -102.9
0.36  -23.1  81.8  -10.5  122.7  -52.9  148.9  -99.4
0.37  -24.5  85.9  -11.7  119.6  -51.5  142.5  -95.9
0.38  -25.8  89.9  -12.8  116.4  -50.1  136.3  -92.4
0.39  -27.1  93.6  -13.8  113.3  -48.7  130.1  -89.0
0.40  -28.3  97.1  -14.9  110.2  -47.3  124.2  -85.6
0.41  -29.6  100.3  -15.8  107.1  -45.9  118.4  -82.2
0.42  -30.7  103.4  -16.7  104.0  -44.6  112.7  -78.9
0.43  -31.8  106.1  -17.6  100.9  -43.2  107.2  -75.6
0.44  -32.9  108.6  -18.4  97.9  -41.9  101.9  -72.3
0.45  -33.9  110.9  -19.2  94.9  -40.5  96.7  -69.1
0.46  -34.9  112.8  -19.9  91.9  -39.2  91.7  -66.0
0.47  -35.8  114.5  -20.5  89.0  -37.9  86.9  -63.0
0.48  -36.6  116.0  -21.1  86.2  -36.6  82.2  -60.0
0.49  -37.4  117.2  -21.6  83.3  -35.3  77.7  -57.0
0.50  -38.1  118.2  -22.1  80.5  -34.1  73.3  -54.2
0.51  -38.8  118.9  -22.6  77.8  -32.9  69.1  -51.4
0.52  -39.5  119.4  -23.0  75.1  -31.6  65.1  -48.7
0.53  -40.1  119.8  -23.3  72.4  -30.5  61.2  -46.0
0.54  -40.6  119.9  -23.6  69.8  -29.3  57.4  -43.4
0.55  -41.1  119.7  -23.9  67.2  -28.1  53.8  -40.9
0.56  -41.5  119.4  -24.1  64.7  -27.0  50.3  -38.5
0.57  -41.9  118.9  -24.3  62.2  -25.9  47.0  -36.1
0.58  -42.3  118.2  -24.4  59.8  -24.9  43.8  -33.9
0.59  -42.6  117.4  -24.5  57.5  -23.8  40.7  -31.7
0.60  -42.8  116.4  -24.6  55.2  -22.8  37.7  -29.6
0.61  -43.0  115.2  -24.6  52.9  -21.8  34.9  -27.5
0.62  -43.2  114.0  -24.6  50.7  -20.8  32.2  -25.6
0.63  -43.3  112.6  -24.6  48.6  -19.9  29.6  -23.7
0.64  -43.4  111.1  -24.5  46.5  -18.9  27.2  -21.9
0.65  -43.4  109.4  -24.4  44.5  -18.1  24.8  -20.1
0.66  -43.4  107.7  -24.2  42.5  -17.2  22.6  -18.5
0.67  -43.4  105.9  -24.1  40.6  -16.4  20.5  -16.9
0.68  -43.3  103.9  -23.9  38.8  -15.5  18.4  -15.4
0.69  -43.1  102.0  -23.7  37.0  -14.8  16.5  -13.9
0.70  -43.0  99.9  -23.4  35.2  -14.0  14.7  -12.6
0.71  -42.8  97.8  -23.2  33.5  -13.3  12.9  -11.3
0.72  -42.6  95.7  -22.9  31.9  -12.6  11.3  -10.0
0.73  -42.3  93.6  -22.6  30.3  -11.9  9.7  -8.9
0.74  -42.0  91.4  -22.3  28.8  -11.2  8.2  -7.7
0.75  -41.7  89.2  -22.0  27.3  -10.6  6.8  -6.7
0.76  -41.4  87.0  -21.7  25.9  -10.0  5.5  -5.7
0.77  -41.0  84.7  -21.3  24.6  -9.4  4.3  -4.8
0.78  -40.6  82.5  -21.0  23.2  -8.8  3.1  -3.9
0.79  -40.2  80.2  -20.6  22.0  -8.3  2.0  -3.1
0.80  -39.7  78.0  -20.2  20.8  -7.8  1.0  -2.4
0.81  -39.3  75.8  -19.9  19.6  -7.3  0.0  -1.6
0.82  -38.8  73.6  -19.5  18.5  -6.8  -0.9  -1.0
0.83  -38.3  71.4  -19.1  17.4  -6.4  -1.7  -0.4
0.84  -37.8  69.2  -18.7  16.4  -6.0  -2.5  0.2
0.85  -37.3  67.1  -18.3  15.4  -5.5  -3.2  0.7
0.86  -36.7  65.0  -17.9  14.4  -5.2  -3.9  1.2
0.87  -36.2  62.9  -17.5  13.5  -4.8  -4.5  1.7
0.88  -35.6  60.9  -17.1  12.7  -4.4  -5.1  2.1
0.89  -35.0  58.9  -16.7  11.8  -4.1  -5.6  2.4
0.90  -34.4  56.9  -16.3  11.1  -3.8  -6.1  2.8
0.91  -33.8  55.0  -15.9  10.3  -3.5  -6.6  3.1
0.92  -33.2  53.1  -15.5  9.6  -3.2  -7.0  3.4
0.93  -32.6  51.2  -15.1  8.9  -3.0  -7.3  3.6
0.94  -32.0  49.4  -14.7  8.3  -2.7  -7.6  3.8
0.95  -31.3  47.6  -14.3  7.7  -2.5  -7.9  4.0
0.96  -30.7  45.9  -13.9  7.1  -2.2  -8.2  4.2
0.97  -30.1  44.2  -13.5  6.6  -2.0  -8.4  4.3
0.98  -29.4  42.6  -13.1  6.0  -1.8  -8.6  4.4
0.99  -28.8  41.0  -12.7  5.6  -1.7  -8.8  4.5
1.00  -28.1  39.5  -12.4  5.1  -1.5  -8.9  4.6
1.01  -27.5  38.0  -12.0  4.7  -1.3  -9.0  4.7
1.02  -26.8  36.5  -11.6  4.3  -1.2  -9.1  4.7
1.03  -26.2  35.1  -11.3  3.9  -1.0  -9.1  4.7
1.04  -25.5  33.7  -10.9  3.5  -0.9  -9.2  4.8
1.05  -24.9  32.4  -10.6  3.2  -0.8  -9.2  4.8
1.06  -24.3  31.1  -10.2  2.8  -0.7  -9.2  4.8
1.07  -23.6  29.8  -9.9  2.5  -0.6  -9.2  4.7
1.08  -23.0  28.6  -9.6  2.3  -0.5  -9.1  4.7
1.09  -22.4  27.4  -9.3  2.0  -0.4  -9.1  4.7
1.10  -21.8  26.3  -8.9  1.8  -0.3  -9.0  4.6
1.11  -21.2  25.2  -8.6  1.5  -0.2  -9.0  4.6
1.12  -20.6  24.1  -8.3  1.3  -0.1  -8.9  4.5
1.13  -20.0  23.1  -8.0  1.1  -0.1  -8.8  4.4
1.14  -19.4  22.1  -7.8  1.0  0.0  -8.6  4.4
1.15  -18.8  21.2  -7.5  0.8  0.0  -8.5  4.3
1.16  -18.2  20.2  -7.2  0.6  0.1  -8.4  4.2
1.17  -17.6  19.4  -6.9  0.5  0.1  -8.3  4.1
1.18  -17.1  18.5  -6.7  0.4  0.2  -8.1  4.0
1.19  -16.5  17.7  -6.4  0.2  0.2  -8.0  3.9
1.20  -16.0  16.9  -6.2  0.1  0.2  -7.8  3.8
1.21  -15.5  16.1  -5.9  0.0  0.3  -7.6  3.7
1.22  -14.9  15.4  -5.7  -0.1  0.3  -7.5  3.6
1.23  -14.4  14.7  -5.5  -0.1  0.3  -7.3  3.5
1.24  -13.9  14.0  -5.3  -0.2  0.3  -7.1  3.4
1.25  -13.4  13.4  -5.0  -0.3  0.3  -6.9  3.3
1.26  -13.0  12.7  -4.8  -0.3  0.3  -6.8  3.2
1.27  -12.5  12.1  -4.6  -0.4  0.4  -6.6  3.1
1.28  -12.0  11.6  -4.4  -0.4  0.4  -6.4  3.0
1.29  -11.6  11.0  -4.3  -0.5  0.4  -6.2  2.9
1.30  -11.1  10.5  -4.1  -0.5  0.4  -6.0  2.8
1.31  -10.7  10.0  -3.9  -0.5  0.4  -5.9  2.7
1.32  -10.3  9.5  -3.7  -0.6  0.4  -5.7  2.6
1.33  -9.9  9.0  -3.6  -0.6  0.4  -5.5  2.5
1.34  -9.5  8.6  -3.4  -0.6  0.4  -5.3  2.4
1.35  -9.1  8.2  -3.2  -0.6  0.4  -5.2  2.3
1.36  -8.7  7.8  -3.1  -0.6  0.4  -5.0  2.3
1.37  -8.4  7.4  -3.0  -0.6  0.4  -4.8  2.2
1.38  -8.0  7.0  -2.8  -0.6  0.4  -4.6  2.1
1.39  -7.7  6.6  -2.7  -0.6  0.3  -4.5  2.0
1.40  -7.4  6.3  -2.6  -0.6  0.3  -4.3  1.9
1.41  -7.0  6.0  -2.4  -0.6  0.3  -4.1  1.8
1.42  -6.7  5.7  -2.3  -0.6  0.3  -4.0  1.8
1.43  -6.4  5.4  -2.2  -0.6  0.3  -3.8  1.7
1.44  -6.1  5.1  -2.1  -0.6  0.3  -3.7  1.6
1.45  -5.9  4.8  -2.0  -0.6  0.3  -3.5  1.5
1.46  -5.6  4.6  -1.9  -0.6  0.3  -3.4  1.5
1.47  -5.3  4.3  -1.8  -0.6  0.3  -3.2  1.4
1.48  -5.1  4.1  -1.7  -0.6  0.3  -3.1  1.3
1.49  -4.8  3.9  -1.6  -0.5  0.3  -3.0  1.3
1.50  -4.6  3.7  -1.5  -0.5  0.3  -2.8  1.2
1.51  -4.4  3.5  -1.5  -0.5  0.2  -2.7  1.1
1.52  -4.2  3.3  -1.4  -0.5  0.2  -2.6  1.1
1.53  -3.9  3.1  -1.3  -0.5  0.2  -2.5  1.0
1.54  -3.7  2.9  -1.2  -0.5  0.2  -2.4  1.0
1.55  -3.6  2.7  -1.2  -0.5  0.2  -2.2  0.9
1.56  -3.4  2.6  -1.1  -0.4  0.2  -2.1  0.9
1.57  -3.2  2.4  -1.0  -0.4  0.2  -2.0  0.8
1.58  -3.0  2.3  -1.0  -0.4  0.2  -1.9  0.8
1.59  -2.9  2.2  -0.9  -0.4  0.2  -1.8  0.8
1.60  -2.7  2.0  -0.9  -0.4  0.2  -1.8  0.7
1.61  -2.6  1.9  -0.8  -0.4  0.2  -1.7  0.7
1.62  -2.4  1.8  -0.8  -0.3  0.2  -1.6  0.6
1.63  -2.3  1.7  -0.7  -0.3  0.1  -1.5  0.6
1.64  -2.2  1.6  -0.7  -0.3  0.1  -1.4  0.6
1.65  -2.0  1.5  -0.6  -0.3  0.1  -1.3  0.5
1.66  -1.9  1.4  -0.6  -0.3  0.1  -1.3  0.5
1.67  -1.8  1.3  -0.6  -0.3  0.1  -1.2  0.5
1.68  -1.7  1.2  -0.5  -0.3  0.1  -1.1  0.4
1.69  -1.6  1.2  -0.5  -0.2  0.1  -1.1  0.4
1.70  -1.5  1.1  -0.5  -0.2  0.1  -1.0  0.4
1.71  -1.4  1.0  -0.4  -0.2  0.1  -0.9  0.4
1.72  -1.3  1.0  -0.4  -0.2  0.1  -0.9  0.3
1.73  -1.2  0.9  -0.4  -0.2  0.1  -0.8  0.3
1.74  -1.2  0.8  -0.4  -0.2  0.1  -0.8  0.3
1.75  -1.1  0.8  -0.3  -0.2  0.1  -0.7  0.3
1.76  -1.0  0.7  -0.3  -0.2  0.1  -0.7  0.3
1.77  -1.0  0.7  -0.3  -0.2  0.1  -0.7  0.2
1.78  -0.9  0.6  -0.3  -0.2  0.1  -0.6  0.2
1.79  -0.8  0.6  -0.3  -0.1  0.1  -0.6  0.2
1.80  -0.8  0.6  -0.2  -0.1  0.1  -0.5  0.2
1.81  -0.7  0.5  -0.2  -0.1  0.1  -0.5  0.2
1.82  -0.7  0.5  -0.2  -0.1  0.0  -0.5  0.2
1.83  -0.6  0.4  -0.2  -0.1  0.0  -0.4  0.2
1.84  -0.6  0.4  -0.2  -0.1  0.0  -0.4  0.2
1.85  -0.5  0.4  -0.2  -0.1  0.0  -0.4  0.1
1.86  -0.5  0.4  -0.2  -0.1  0.0  -0.4  0.1
1.87  -0.5  0.3  -0.1  -0.1  0.0  -0.3  0.1
1.88  -0.4  0.3  -0.1  -0.1  0.0  -0.3  0.1
1.89  -0.4  0.3  -0.1  -0.1  0.0  -0.3  0.1
1.90  -0.4  0.3  -0.1  -0.1  0.0  -0.3  0.1
1.91  -0.3  0.2  -0.1  -0.1  0.0  -0.2  0.1
1.92  -0.3  0.2  -0.1  -0.1  0.0  -0.2  0.1
1.93  -0.3  0.2  -0.1  -0.1  0.0  -0.2  0.1
1.94  -0.3  0.2  -0.1  -0.1  0.0  -0.2  0.1
1.95  -0.3  0.2  -0.1  0.0  0.0  -0.2  0.1
1.96  -0.2  0.2  -0.1  0.0  0.0  -0.2  0.1
1.97  -0.2  0.1  -0.1  0.0  0.0  -0.2  0.1
1.98  -0.2  0.1  -0.1  0.0  0.0  -0.1  0.1
1.99  -0.2  0.1  -0.1  0.0  0.0  -0.1  0.0
2.00  -0.2  0.1  0.0  0.0  0.0  -0.1  0.0
2.01  -0.2  0.1  0.0  0.0  0.0  -0.1  0.0
2.02  -0.1  0.1  0.0  0.0  0.0  -0.1  0.0
2.03  -0.1  0.1  0.0  0.0  0.0  -0.1  0.0
2.04  -0.1  0.1  0.0  0.0  0.0  -0.1  0.0
2.05  -0.1  0.1  0.0  0.0  0.0  -0.1  0.0
2.06  -0.1  0.1  0.0  0.0  0.0  -0.1  0.0
2.07  -0.1  0.1  0.0  0.0  0.0  -0.1  0.0
2.08  -0.1  0.1  0.0  0.0  0.0  -0.1  0.0
2.09  -0.1  0.1  0.0  0.0  0.0  -0.1  0.0
2.10  -0.1  0.0  0.0  0.0  0.0  0.0  0.0
2.11  -0.1  0.0  0.0  0.0  0.0  0.0  0.0
2.12  -0.1  0.0  0.0  0.0  0.0  0.0  0.0
2.13  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.14  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.15  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.16  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.17  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.18  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.19  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.20  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.21  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.22  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.23  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.24  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.25  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.26  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.27  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.28  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.29  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.30  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.31  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.32  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.33  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.34  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.35  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.36  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.37  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.38  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.39  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.40  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.41  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.42  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.43  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.44  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.45  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.46  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.47  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.48  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.49  0.0  0.0  0.0  0.0  0.0  0.0  0.0
2.50  0.0  0.0  0.0  0.0  0.0  0.0  0.0


==> anc/V_S-2_DeltaXi_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Delta Xi
# r [fm],  V( J = 2 , I = 2 ),  V( 2 , 1 ),  V( 1 , 1 ) [MeV]
0.00  1206.0  -77.5  -26.8
0.01  1196.2  -77.5  -27.4
0.02  1186.5  -77.4  -27.9
0.03  1176.9  -77.3  -28.5
0.04  1167.1  -77.2  -29.0
0.05  1156.8  -77.2  -29.6
0.06  1145.9  -77.1  -30.2
0.07  1134.2  -77.0  -30.9
0.08  1121.4  -76.9  -31.6
0.09  1107.6  -76.8  -32.4
0.10  1092.7  -76.7  -33.3
0.11  1076.6  -76.5  -34.2
0.12  1059.3  -76.4  -35.2
0.13  1041.0  -76.2  -36.2
0.14  1021.7  -76.0  -37.3
0.15  1001.6  -75.8  -38.5
0.16  980.6  -75.5  -39.7
0.17  958.9  -75.3  -40.9
0.18  936.6  -75.0  -42.2
0.19  913.9  -74.7  -43.4
0.20  890.8  -74.3  -44.7
0.21  867.5  -73.9  -46.0
0.22  844.0  -73.5  -47.3
0.23  820.3  -73.1  -48.5
0.24  796.6  -72.6  -49.7
0.25  772.9  -72.1  -50.9
0.26  749.3  -71.6  -52.0
0.27  725.9  -71.0  -53.0
0.28  702.6  -70.4  -54.0
0.29  679.6  -69.7  -55.0
0.30  656.9  -69.0  -55.9
0.31  634.7  -68.3  -56.7
0.32  612.8  -67.6  -57.6
0.33  591.4  -66.9  -58.3
0.34  570.5  -66.1  -59.0
0.35  550.1  -65.3  -59.7
0.36  530.2  -64.5  -60.3
0.37  510.8  -63.7  -60.8
0.38  491.9  -62.8  -61.3
0.39  473.5  -62.0  -61.7
0.40  455.7  -61.1  -62.1
0.41  438.3  -60.2  -62.4
0.42  421.5  -59.3  -62.6
0.43  405.2  -58.3  -62.7
0.44  389.4  -57.4  -62.8
0.45  374.0  -56.4  -62.8
0.46  359.1  -55.4  -62.7
0.47  344.7  -54.4  -62.5
0.48  330.8  -53.4  -62.3
0.49  317.3  -52.4  -62.0
0.50  304.3  -51.4  -61.7
0.51  291.8  -50.3  -61.3
0.52  279.7  -49.3  -60.8
0.53  268.0  -48.3  -60.4
0.54  256.8  -47.2  -59.9
0.55  246.0  -46.2  -59.3
0.56  235.6  -45.1  -58.7
0.57  225.6  -44.1  -58.0
0.58  215.9  -43.1  -57.3
0.59  206.7  -42.0  -56.6
0.60  197.7  -41.0  -55.8
0.61  189.2  -40.0  -55.1
0.62  181.0  -39.0  -54.3
0.63  173.1  -38.0  -53.4
0.64  165.5  -37.0  -52.6
0.65  158.2  -36.0  -51.7
0.66  151.3  -35.1  -50.8
0.67  144.6  -34.1  -49.9
0.68  138.1  -33.2  -49.0
0.69  132.0  -32.2  -48.1
0.70  126.1  -31.3  -47.1
0.71  120.4  -30.4  -46.2
0.72  115.0  -29.5  -45.2
0.73  109.8  -28.7  -44.3
0.74  104.8  -27.8  -43.3
0.75  100.1  -27.0  -42.4
0.76  95.5  -26.1  -41.4
0.77  91.2  -25.3  -40.5
0.78  87.0  -24.5  -39.5
0.79  83.0  -23.7  -38.6
0.80  79.2  -23.0  -37.6
0.81  75.5  -22.2  -36.7
0.82  72.0  -21.5  -35.7
0.83  68.7  -20.8  -34.8
0.84  65.5  -20.1  -33.9
0.85  62.5  -19.4  -33.0
0.86  59.6  -18.8  -32.1
0.87  56.8  -18.1  -31.2
0.88  54.1  -17.5  -30.3
0.89  51.6  -16.9  -29.5
0.90  49.1  -16.3  -28.6
0.91  46.8  -15.7  -27.8
0.92  44.6  -15.1  -26.9
0.93  42.5  -14.6  -26.1
0.94  40.5  -14.0  -25.3
0.95  38.5  -13.5  -24.5
0.96  36.7  -13.0  -23.8
0.97  34.9  -12.5  -23.0
0.98  33.3  -12.0  -22.3
0.99  31.7  -11.6  -21.5
1.00  30.1  -11.1  -20.8
1.01  28.7  -10.7  -20.1
1.02  27.3  -10.2  -19.4
1.03  25.9  -9.8  -18.7
1.04  24.7  -9.4  -18.1
1.05  23.5  -9.0  -17.4
1.06  22.3  -8.7  -16.8
1.07  21.2  -8.3  -16.2
1.08  20.1  -8.0  -15.6
1.09  19.1  -7.6  -15.0
1.10  18.2  -7.3  -14.4
1.11  17.3  -7.0  -13.9
1.12  16.4  -6.7  -13.3
1.13  15.6  -6.4  -12.8
1.14  14.8  -6.1  -12.3
1.15  14.0  -5.8  -11.8
1.16  13.3  -5.6  -11.3
1.17  12.6  -5.3  -10.9
1.18  12.0  -5.1  -10.4
1.19  11.3  -4.8  -10.0
1.20  10.8  -4.6  -9.5
1.21  10.2  -4.4  -9.1
1.22  9.7  -4.2  -8.7
1.23  9.1  -4.0  -8.3
1.24  8.7  -3.8  -8.0
1.25  8.2  -3.6  -7.6
1.26  7.7  -3.4  -7.3
1.27  7.3  -3.2  -6.9
1.28  6.9  -3.1  -6.6
1.29  6.6  -2.9  -6.3
1.30  6.2  -2.8  -6.0
1.31  5.9  -2.6  -5.7
1.32  5.5  -2.5  -5.4
1.33  5.2  -2.4  -5.1
1.34  4.9  -2.2  -4.9
1.35  4.6  -2.1  -4.6
1.36  4.4  -2.0  -4.4
1.37  4.1  -1.9  -4.2
1.38  3.9  -1.8  -3.9
1.39  3.7  -1.7  -3.7
1.40  3.5  -1.6  -3.5
1.41  3.3  -1.5  -3.3
1.42  3.1  -1.4  -3.2
1.43  2.9  -1.3  -3.0
1.44  2.7  -1.3  -2.8
1.45  2.5  -1.2  -2.7
1.46  2.4  -1.1  -2.5
1.47  2.2  -1.0  -2.4
1.48  2.1  -1.0  -2.2
1.49  2.0  -0.9  -2.1
1.50  1.8  -0.9  -2.0
1.51  1.7  -0.8  -1.9
1.52  1.6  -0.8  -1.7
1.53  1.5  -0.7  -1.6
1.54  1.4  -0.7  -1.5
1.55  1.3  -0.6  -1.4
1.56  1.2  -0.6  -1.3
1.57  1.2  -0.5  -1.3
1.58  1.1  -0.5  -1.2
1.59  1.0  -0.5  -1.1
1.60  0.9  -0.4  -1.0
1.61  0.9  -0.4  -1.0
1.62  0.8  -0.4  -0.9
1.63  0.8  -0.4  -0.8
1.64  0.7  -0.3  -0.8
1.65  0.7  -0.3  -0.7
1.66  0.6  -0.3  -0.7
1.67  0.6  -0.3  -0.6
1.68  0.5  -0.2  -0.6
1.69  0.5  -0.2  -0.5
1.70  0.5  -0.2  -0.5
1.71  0.4  -0.2  -0.5
1.72  0.4  -0.2  -0.4
1.73  0.4  -0.2  -0.4
1.74  0.3  -0.1  -0.4
1.75  0.3  -0.1  -0.3
1.76  0.3  -0.1  -0.3
1.77  0.3  -0.1  -0.3
1.78  0.2  -0.1  -0.2
1.79  0.2  -0.1  -0.2
1.80  0.2  -0.1  -0.2
1.81  0.2  -0.1  -0.2
1.82  0.2  -0.1  -0.2
1.83  0.2  -0.1  -0.2
1.84  0.1  -0.1  -0.1
1.85  0.1  -0.1  -0.1
1.86  0.1  0.0  -0.1
1.87  0.1  0.0  -0.1
1.88  0.1  0.0  -0.1
1.89  0.1  0.0  -0.1
1.90  0.1  0.0  -0.1
1.91  0.1  0.0  -0.1
1.92  0.1  0.0  -0.1
1.93  0.1  0.0  -0.1
1.94  0.0  0.0  0.0
1.95  0.0  0.0  0.0
1.96  0.0  0.0  0.0
1.97  0.0  0.0  0.0
1.98  0.0  0.0  0.0
1.99  0.0  0.0  0.0
2.00  0.0  0.0  0.0
2.01  0.0  0.0  0.0
2.02  0.0  0.0  0.0
2.03  0.0  0.0  0.0
2.04  0.0  0.0  0.0
2.05  0.0  0.0  0.0
2.06  0.0  0.0  0.0
2.07  0.0  0.0  0.0
2.08  0.0  0.0  0.0
2.09  0.0  0.0  0.0
2.10  0.0  0.0  0.0
2.11  0.0  0.0  0.0
2.12  0.0  0.0  0.0
2.13  0.0  0.0  0.0
2.14  0.0  0.0  0.0
2.15  0.0  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-2_LambdaLambda_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Lambda Lambda
# r [fm],  V( J = 0 , I = 0 ) [MeV]
0.00  315.1
0.01  315.3
0.02  315.6
0.03  315.8
0.04  316.0
0.05  316.2
0.06  316.5
0.07  316.7
0.08  316.8
0.09  317.0
0.10  317.0
0.11  317.0
0.12  316.9
0.13  316.7
0.14  316.3
0.15  315.7
0.16  314.9
0.17  313.9
0.18  312.6
0.19  311.1
0.20  309.3
0.21  307.2
0.22  304.9
0.23  302.2
0.24  299.2
0.25  295.9
0.26  292.2
0.27  288.2
0.28  283.9
0.29  279.3
0.30  274.4
0.31  269.1
0.32  263.7
0.33  258.1
0.34  252.2
0.35  246.3
0.36  240.2
0.37  234.1
0.38  227.8
0.39  221.4
0.40  215.0
0.41  208.4
0.42  201.8
0.43  195.2
0.44  188.5
0.45  181.9
0.46  175.3
0.47  168.8
0.48  162.3
0.49  156.0
0.50  149.7
0.51  143.5
0.52  137.5
0.53  131.5
0.54  125.7
0.55  120.1
0.56  114.5
0.57  109.2
0.58  104.0
0.59  99.0
0.60  94.2
0.61  89.5
0.62  85.0
0.63  80.6
0.64  76.4
0.65  72.3
0.66  68.4
0.67  64.7
0.68  61.2
0.69  57.8
0.70  54.5
0.71  51.4
0.72  48.5
0.73  45.6
0.74  43.0
0.75  40.4
0.76  38.0
0.77  35.7
0.78  33.5
0.79  31.4
0.80  29.5
0.81  27.7
0.82  25.9
0.83  24.3
0.84  22.7
0.85  21.3
0.86  19.9
0.87  18.6
0.88  17.4
0.89  16.2
0.90  15.2
0.91  14.2
0.92  13.2
0.93  12.3
0.94  11.5
0.95  10.8
0.96  10.0
0.97  9.3
0.98  8.7
0.99  8.1
1.00  7.6
1.01  7.0
1.02  6.6
1.03  6.1
1.04  5.7
1.05  5.3
1.06  4.9
1.07  4.6
1.08  4.3
1.09  4.0
1.10  3.7
1.11  3.5
1.12  3.2
1.13  3.0
1.14  2.8
1.15  2.6
1.16  2.4
1.17  2.3
1.18  2.1
1.19  2.0
1.20  1.8
1.21  1.7
1.22  1.6
1.23  1.5
1.24  1.4
1.25  1.3
1.26  1.2
1.27  1.1
1.28  1.0
1.29  1.0
1.30  0.9
1.31  0.9
1.32  0.8
1.33  0.7
1.34  0.7
1.35  0.6
1.36  0.6
1.37  0.6
1.38  0.5
1.39  0.5
1.40  0.5
1.41  0.4
1.42  0.4
1.43  0.4
1.44  0.3
1.45  0.3
1.46  0.3
1.47  0.3
1.48  0.3
1.49  0.2
1.50  0.2
1.51  0.2
1.52  0.2
1.53  0.2
1.54  0.2
1.55  0.2
1.56  0.1
1.57  0.1
1.58  0.1
1.59  0.1
1.60  0.1
1.61  0.1
1.62  0.1
1.63  0.1
1.64  0.1
1.65  0.1
1.66  0.1
1.67  0.1
1.68  0.1
1.69  0.1
1.70  0.0
1.71  0.0
1.72  0.0
1.73  0.0
1.74  0.0
1.75  0.0
1.76  0.0
1.77  0.0
1.78  0.0
1.79  0.0
1.80  0.0
1.81  0.0
1.82  0.0
1.83  0.0
1.84  0.0
1.85  0.0
1.86  0.0
1.87  0.0
1.88  0.0
1.89  0.0
1.90  0.0
1.91  0.0
1.92  0.0
1.93  0.0
1.94  0.0
1.95  0.0
1.96  0.0
1.97  0.0
1.98  0.0
1.99  0.0
2.00  0.0
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S-2_LambdaSigmaStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Lambda SigmaStar
# r [fm],  V( J = 2 , I = 1 ),  V( 1 , 1 ) [MeV]
0.00  390.3  800.9
0.01  389.0  797.8
0.02  387.7  794.8
0.03  386.4  791.9
0.04  385.1  788.8
0.05  383.7  785.6
0.06  382.2  782.2
0.07  380.5  778.5
0.08  378.7  774.4
0.09  376.7  769.8
0.10  374.4  764.8
0.11  372.0  759.3
0.12  369.3  753.2
0.13  366.4  746.6
0.14  363.2  739.5
0.15  359.9  731.8
0.16  356.3  723.5
0.17  352.5  714.7
0.18  348.4  705.5
0.19  344.2  695.7
0.20  339.8  685.5
0.21  335.1  674.8
0.22  330.3  663.7
0.23  325.3  652.2
0.24  320.1  640.3
0.25  314.7  627.9
0.26  309.2  615.3
0.27  303.6  602.3
0.28  297.8  589.0
0.29  291.9  575.5
0.30  286.0  561.8
0.31  280.0  547.9
0.32  274.1  534.0
0.33  268.0  520.1
0.34  262.0  506.1
0.35  255.9  492.2
0.36  249.9  478.3
0.37  243.8  464.5
0.38  237.7  450.7
0.39  231.7  437.1
0.40  225.7  423.6
0.41  219.9  410.3
0.42  214.1  397.0
0.43  208.3  384.0
0.44  202.6  371.1
0.45  197.0  358.4
0.46  191.3  345.9
0.47  185.7  333.6
0.48  180.2  321.6
0.49  174.8  309.9
0.50  169.4  298.4
0.51  164.2  287.2
0.52  159.2  276.3
0.53  154.2  265.6
0.54  149.3  255.3
0.55  144.5  245.3
0.56  139.8  235.5
0.57  135.2  226.0
0.58  130.7  216.9
0.59  126.2  208.0
0.60  121.9  199.4
0.61  117.7  191.1
0.62  113.7  183.1
0.63  109.7  175.4
0.64  105.9  168.0
0.65  102.2  160.8
0.66  98.5  153.9
0.67  95.0  147.2
0.68  91.5  140.7
0.69  88.1  134.6
0.70  84.8  128.6
0.71  81.7  122.9
0.72  78.6  117.5
0.73  75.6  112.2
0.74  72.7  107.2
0.75  69.9  102.4
0.76  67.2  97.7
0.77  64.6  93.3
0.78  62.1  89.0
0.79  59.6  85.0
0.80  57.2  81.1
0.81  54.9  77.3
0.82  52.7  73.8
0.83  50.5  70.4
0.84  48.4  67.1
0.85  46.4  64.0
0.86  44.5  61.0
0.87  42.6  58.1
0.88  40.8  55.4
0.89  39.1  52.8
0.90  37.4  50.3
0.91  35.8  48.0
0.92  34.2  45.7
0.93  32.7  43.5
0.94  31.2  41.5
0.95  29.8  39.5
0.96  28.5  37.6
0.97  27.2  35.8
0.98  25.9  34.1
0.99  24.7  32.5
1.00  23.6  30.9
1.01  22.4  29.4
1.02  21.4  28.0
1.03  20.3  26.7
1.04  19.4  25.4
1.05  18.4  24.2
1.06  17.5  23.0
1.07  16.7  21.9
1.08  15.8  20.8
1.09  15.0  19.8
1.10  14.3  18.8
1.11  13.6  17.9
1.12  12.9  17.0
1.13  12.2  16.1
1.14  11.5  15.3
1.15  10.9  14.6
1.16  10.3  13.8
1.17  9.8  13.1
1.18  9.3  12.5
1.19  8.8  11.8
1.20  8.3  11.2
1.21  7.8  10.7
1.22  7.4  10.1
1.23  7.0  9.6
1.24  6.6  9.1
1.25  6.2  8.6
1.26  5.8  8.2
1.27  5.5  7.7
1.28  5.2  7.3
1.29  4.9  6.9
1.30  4.6  6.6
1.31  4.3  6.2
1.32  4.0  5.9
1.33  3.8  5.6
1.34  3.6  5.3
1.35  3.3  5.0
1.36  3.1  4.7
1.37  2.9  4.4
1.38  2.7  4.2
1.39  2.6  4.0
1.40  2.4  3.7
1.41  2.2  3.5
1.42  2.1  3.3
1.43  2.0  3.1
1.44  1.8  2.9
1.45  1.7  2.8
1.46  1.6  2.6
1.47  1.5  2.5
1.48  1.4  2.3
1.49  1.3  2.2
1.50  1.2  2.0
1.51  1.1  1.9
1.52  1.0  1.8
1.53  1.0  1.7
1.54  0.9  1.6
1.55  0.8  1.5
1.56  0.8  1.4
1.57  0.7  1.3
1.58  0.6  1.2
1.59  0.6  1.1
1.60  0.6  1.1
1.61  0.5  1.0
1.62  0.5  0.9
1.63  0.4  0.9
1.64  0.4  0.8
1.65  0.4  0.7
1.66  0.3  0.7
1.67  0.3  0.6
1.68  0.3  0.6
1.69  0.3  0.6
1.70  0.2  0.5
1.71  0.2  0.5
1.72  0.2  0.4
1.73  0.2  0.4
1.74  0.2  0.4
1.75  0.1  0.4
1.76  0.1  0.3
1.77  0.1  0.3
1.78  0.1  0.3
1.79  0.1  0.3
1.80  0.1  0.2
1.81  0.1  0.2
1.82  0.1  0.2
1.83  0.1  0.2
1.84  0.1  0.2
1.85  0.1  0.2
1.86  0.0  0.1
1.87  0.0  0.1
1.88  0.0  0.1
1.89  0.0  0.1
1.90  0.0  0.1
1.91  0.0  0.1
1.92  0.0  0.1
1.93  0.0  0.1
1.94  0.0  0.1
1.95  0.0  0.1
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-2_LambdaSigma_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Lambda Sigma
# r [fm],  V( J = 1 , I = 1 ) [MeV]
0.00  3021.2
0.01  2968.7
0.02  2917.1
0.03  2865.5
0.04  2813.0
0.05  2758.6
0.06  2701.5
0.07  2641.1
0.08  2576.9
0.09  2508.7
0.10  2436.9
0.11  2361.5
0.12  2283.2
0.13  2202.6
0.14  2120.3
0.15  2036.9
0.16  1953.2
0.17  1869.7
0.18  1787.0
0.19  1705.7
0.20  1626.0
0.21  1548.4
0.22  1473.1
0.23  1400.3
0.24  1330.1
0.25  1262.6
0.26  1197.8
0.27  1135.7
0.28  1076.5
0.29  1019.9
0.30  966.1
0.31  915.0
0.32  866.4
0.33  820.3
0.34  776.6
0.35  735.1
0.36  695.8
0.37  658.6
0.38  623.3
0.39  589.8
0.40  558.2
0.41  528.3
0.42  500.0
0.43  473.3
0.44  448.0
0.45  424.0
0.46  401.2
0.47  379.7
0.48  359.3
0.49  339.9
0.50  321.7
0.51  304.4
0.52  288.1
0.53  272.7
0.54  258.1
0.55  244.3
0.56  231.3
0.57  218.9
0.58  207.2
0.59  196.1
0.60  185.6
0.61  175.7
0.62  166.3
0.63  157.5
0.64  149.1
0.65  141.2
0.66  133.7
0.67  126.5
0.68  119.8
0.69  113.4
0.70  107.4
0.71  101.7
0.72  96.3
0.73  91.2
0.74  86.3
0.75  81.7
0.76  77.4
0.77  73.3
0.78  69.4
0.79  65.7
0.80  62.2
0.81  58.9
0.82  55.8
0.83  52.8
0.84  50.0
0.85  47.4
0.86  44.8
0.87  42.5
0.88  40.2
0.89  38.1
0.90  36.0
0.91  34.1
0.92  32.3
0.93  30.5
0.94  28.9
0.95  27.3
0.96  25.9
0.97  24.5
0.98  23.2
0.99  21.9
1.00  20.7
1.01  19.6
1.02  18.5
1.03  17.5
1.04  16.6
1.05  15.7
1.06  14.8
1.07  14.0
1.08  13.2
1.09  12.5
1.10  11.8
1.11  11.1
1.12  10.5
1.13  9.9
1.14  9.3
1.15  8.8
1.16  8.3
1.17  7.8
1.18  7.4
1.19  7.0
1.20  6.6
1.21  6.2
1.22  5.8
1.23  5.5
1.24  5.1
1.25  4.8
1.26  4.5
1.27  4.3
1.28  4.0
1.29  3.8
1.30  3.5
1.31  3.3
1.32  3.1
1.33  2.9
1.34  2.7
1.35  2.6
1.36  2.4
1.37  2.2
1.38  2.1
1.39  2.0
1.40  1.8
1.41  1.7
1.42  1.6
1.43  1.5
1.44  1.4
1.45  1.3
1.46  1.2
1.47  1.1
1.48  1.0
1.49  1.0
1.50  0.9
1.51  0.8
1.52  0.8
1.53  0.7
1.54  0.7
1.55  0.6
1.56  0.6
1.57  0.5
1.58  0.5
1.59  0.5
1.60  0.4
1.61  0.4
1.62  0.4
1.63  0.3
1.64  0.3
1.65  0.3
1.66  0.3
1.67  0.2
1.68  0.2
1.69  0.2
1.70  0.2
1.71  0.2
1.72  0.1
1.73  0.1
1.74  0.1
1.75  0.1
1.76  0.1
1.77  0.1
1.78  0.1
1.79  0.1
1.80  0.1
1.81  0.1
1.82  0.1
1.83  0.0
1.84  0.0
1.85  0.0
1.86  0.0
1.87  0.0
1.88  0.0
1.89  0.0
1.90  0.0
1.91  0.0
1.92  0.0
1.93  0.0
1.94  0.0
1.95  0.0
1.96  0.0
1.97  0.0
1.98  0.0
1.99  0.0
2.00  0.0
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S-2_NXiStar_CC_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Oct. 9, 2023.
# N XiStar in coupled channels. 
# r [fm],  V( J = 2 , I = 1 ),  V( 2 , 0 ) [MeV]
0.00  980.5  14.7
0.01  966.3  12.8
0.02  952.0  10.9
0.03  937.8  9.0
0.04  923.4  7.1
0.05  908.8  5.2
0.06  894.0  3.4
0.07  878.8  1.6
0.08  863.2  -0.2
0.09  847.1  -2.0
0.10  830.5  -3.7
0.11  813.4  -5.5
0.12  795.7  -7.3
0.13  777.4  -9.1
0.14  758.6  -10.9
0.15  739.2  -12.8
0.16  719.4  -14.7
0.17  699.1  -16.6
0.18  678.4  -18.5
0.19  657.4  -20.5
0.20  636.1  -22.4
0.21  614.7  -24.4
0.22  593.1  -26.4
0.23  571.5  -28.5
0.24  549.9  -30.5
0.25  528.4  -32.5
0.26  507.0  -34.5
0.27  485.9  -36.5
0.28  465.1  -38.5
0.29  444.6  -40.4
0.30  424.5  -42.3
0.31  404.9  -44.2
0.32  385.7  -46.0
0.33  367.1  -47.8
0.34  348.9  -49.5
0.35  331.4  -51.2
0.36  314.4  -52.8
0.37  298.0  -54.3
0.38  282.2  -55.8
0.39  267.0  -57.2
0.40  252.4  -58.5
0.41  238.4  -59.7
0.42  225.0  -60.9
0.43  212.2  -62.0
0.44  200.0  -62.9
0.45  188.3  -63.9
0.46  177.2  -64.7
0.47  166.7  -65.4
0.48  156.6  -66.1
0.49  147.1  -66.7
0.50  138.1  -67.2
0.51  129.5  -67.6
0.52  121.4  -67.9
0.53  113.7  -68.2
0.54  106.4  -68.4
0.55  99.5  -68.5
0.56  93.0  -68.6
0.57  86.9  -68.6
0.58  81.2  -68.5
0.59  75.7  -68.4
0.60  70.6  -68.2
0.61  65.8  -68.0
0.62  61.3  -67.7
0.63  57.0  -67.3
0.64  53.0  -67.0
0.65  49.3  -66.5
0.66  45.7  -66.0
0.67  42.4  -65.5
0.68  39.4  -64.9
0.69  36.5  -64.3
0.70  33.8  -63.7
0.71  31.3  -63.0
0.72  28.9  -62.3
0.73  26.7  -61.6
0.74  24.7  -60.8
0.75  22.8  -60.0
0.76  21.0  -59.2
0.77  19.4  -58.3
0.78  17.9  -57.5
0.79  16.5  -56.6
0.80  15.2  -55.7
0.81  13.9  -54.8
0.82  12.8  -53.8
0.83  11.8  -52.9
0.84  10.9  -51.9
0.85  10.0  -51.0
0.86  9.2  -50.0
0.87  8.5  -49.0
0.88  7.8  -48.0
0.89  7.2  -47.0
0.90  6.7  -46.0
0.91  6.2  -45.0
0.92  5.7  -44.0
0.93  5.3  -43.0
0.94  4.9  -42.0
0.95  4.6  -41.0
0.96  4.3  -40.0
0.97  4.0  -39.0
0.98  3.7  -38.0
0.99  3.5  -37.0
1.00  3.3  -36.0
1.01  3.1  -35.0
1.02  3.0  -34.1
1.03  2.8  -33.1
1.04  2.7  -32.2
1.05  2.6  -31.2
1.06  2.5  -30.3
1.07  2.4  -29.4
1.08  2.3  -28.4
1.09  2.3  -27.5
1.10  2.2  -26.7
1.11  2.1  -25.8
1.12  2.1  -24.9
1.13  2.0  -24.1
1.14  2.0  -23.3
1.15  2.0  -22.4
1.16  1.9  -21.7
1.17  1.9  -20.9
1.18  1.9  -20.1
1.19  1.9  -19.4
1.20  1.8  -18.6
1.21  1.8  -17.9
1.22  1.8  -17.2
1.23  1.8  -16.5
1.24  1.7  -15.9
1.25  1.7  -15.2
1.26  1.7  -14.6
1.27  1.7  -14.0
1.28  1.6  -13.4
1.29  1.6  -12.8
1.30  1.6  -12.2
1.31  1.6  -11.7
1.32  1.5  -11.2
1.33  1.5  -10.6
1.34  1.5  -10.2
1.35  1.4  -9.7
1.36  1.4  -9.2
1.37  1.4  -8.8
1.38  1.4  -8.3
1.39  1.3  -7.9
1.40  1.3  -7.5
1.41  1.3  -7.1
1.42  1.2  -6.8
1.43  1.2  -6.4
1.44  1.2  -6.1
1.45  1.1  -5.8
1.46  1.1  -5.4
1.47  1.1  -5.1
1.48  1.0  -4.9
1.49  1.0  -4.6
1.50  0.9  -4.3
1.51  0.9  -4.1
1.52  0.9  -3.8
1.53  0.8  -3.6
1.54  0.8  -3.4
1.55  0.8  -3.2
1.56  0.8  -3.0
1.57  0.7  -2.8
1.58  0.7  -2.6
1.59  0.7  -2.4
1.60  0.6  -2.3
1.61  0.6  -2.1
1.62  0.6  -2.0
1.63  0.5  -1.9
1.64  0.5  -1.7
1.65  0.5  -1.6
1.66  0.5  -1.5
1.67  0.4  -1.4
1.68  0.4  -1.3
1.69  0.4  -1.2
1.70  0.4  -1.1
1.71  0.4  -1.0
1.72  0.3  -0.9
1.73  0.3  -0.9
1.74  0.3  -0.8
1.75  0.3  -0.7
1.76  0.3  -0.7
1.77  0.3  -0.6
1.78  0.2  -0.6
1.79  0.2  -0.5
1.80  0.2  -0.5
1.81  0.2  -0.4
1.82  0.2  -0.4
1.83  0.2  -0.4
1.84  0.2  -0.3
1.85  0.1  -0.3
1.86  0.1  -0.3
1.87  0.1  -0.2
1.88  0.1  -0.2
1.89  0.1  -0.2
1.90  0.1  -0.2
1.91  0.1  -0.1
1.92  0.1  -0.1
1.93  0.1  -0.1
1.94  0.1  -0.1
1.95  0.1  -0.1
1.96  0.1  -0.1
1.97  0.1  -0.1
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-2_NXiStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# N XiStar
# r [fm],  V( J = 2 , I = 1 ),  V( 2 , 0 ),  V( 1 , 1 ),  V( 1 , 0 ) [MeV]
0.00  1350.8  77.7  180.5  131.1
0.01  1341.2  76.7  179.9  133.8
0.02  1331.9  75.8  179.3  136.5
0.03  1322.6  74.8  178.7  139.1
0.04  1313.1  73.9  178.1  141.9
0.05  1303.2  72.8  177.4  144.7
0.06  1292.6  71.8  176.7  147.7
0.07  1281.2  70.6  176.0  150.9
0.08  1268.8  69.3  175.1  154.4
0.09  1255.3  67.9  174.2  158.2
0.10  1240.7  66.4  173.2  162.3
0.11  1224.8  64.7  172.1  166.7
0.12  1207.8  62.9  170.9  171.3
0.13  1189.8  61.0  169.6  176.3
0.14  1170.6  58.9  168.1  181.4
0.15  1150.4  56.8  166.6  186.7
0.16  1129.3  54.5  165.0  192.2
0.17  1107.5  52.2  163.3  197.7
0.18  1084.9  49.8  161.5  203.3
0.19  1061.7  47.3  159.6  208.8
0.20  1038.1  44.7  157.6  214.4
0.21  1014.0  42.1  155.5  219.8
0.22  989.6  39.5  153.3  225.0
0.23  964.9  36.8  151.1  230.0
0.24  939.9  34.1  148.8  234.7
0.25  914.7  31.5  146.4  239.1
0.26  889.4  28.8  144.0  243.1
0.27  864.1  26.2  141.5  246.6
0.28  838.7  23.6  139.0  249.8
0.29  813.6  21.0  136.4  252.7
0.30  788.7  18.5  133.7  255.2
0.31  764.1  16.0  131.0  257.3
0.32  739.9  13.5  128.3  259.1
0.33  716.1  11.1  125.6  260.5
0.34  692.8  8.7  122.8  261.6
0.35  669.9  6.3  120.0  262.3
0.36  647.5  4.0  117.2  262.6
0.37  625.6  1.8  114.3  262.6
0.38  604.2  -0.4  111.5  262.1
0.39  583.3  -2.5  108.6  261.3
0.40  562.9  -4.6  105.8  260.1
0.41  543.0  -6.5  103.0  258.5
0.42  523.6  -8.4  100.2  256.6
0.43  504.7  -10.2  97.4  254.4
0.44  486.3  -11.9  94.6  251.7
0.45  468.3  -13.5  91.8  248.7
0.46  450.8  -15.0  89.1  245.3
0.47  433.7  -16.5  86.4  241.6
0.48  417.1  -17.8  83.7  237.6
0.49  401.0  -19.1  81.1  233.4
0.50  385.4  -20.2  78.5  229.0
0.51  370.3  -21.3  75.9  224.5
0.52  355.8  -22.4  73.4  219.9
0.53  341.8  -23.3  70.9  215.2
0.54  328.2  -24.2  68.5  210.4
0.55  315.1  -25.0  66.0  205.4
0.56  302.4  -25.8  63.7  200.4
0.57  290.2  -26.4  61.4  195.3
0.58  278.3  -27.0  59.1  190.1
0.59  267.0  -27.6  56.9  184.9
0.60  256.0  -28.0  54.7  179.7
0.61  245.4  -28.5  52.6  174.6
0.62  235.3  -28.8  50.5  169.5
0.63  225.6  -29.1  48.5  164.5
0.64  216.2  -29.4  46.6  159.5
0.65  207.2  -29.6  44.7  154.5
0.66  198.5  -29.8  42.8  149.6
0.67  190.2  -29.8  41.0  144.7
0.68  182.1  -29.9  39.3  139.9
0.69  174.4  -29.9  37.6  135.2
0.70  166.9  -29.9  35.9  130.6
0.71  159.8  -29.8  34.3  126.1
0.72  153.0  -29.7  32.8  121.6
0.73  146.5  -29.6  31.3  117.3
0.74  140.2  -29.4  29.9  113.1
0.75  134.2  -29.2  28.5  109.0
0.76  128.4  -29.0  27.2  105.1
0.77  122.8  -28.8  25.9  101.2
0.78  117.5  -28.5  24.6  97.4
0.79  112.4  -28.2  23.4  93.7
0.80  107.5  -27.8  22.3  90.1
0.81  102.8  -27.5  21.2  86.6
0.82  98.3  -27.1  20.1  83.2
0.83  94.0  -26.8  19.1  80.0
0.84  89.9  -26.4  18.1  76.8
0.85  86.0  -26.0  17.2  73.8
0.86  82.2  -25.6  16.3  70.8
0.87  78.6  -25.1  15.4  68.0
0.88  75.1  -24.7  14.6  65.2
0.89  71.8  -24.2  13.8  62.6
0.90  68.6  -23.8  13.1  60.0
0.91  65.5  -23.3  12.4  57.5
0.92  62.6  -22.8  11.7  55.1
0.93  59.8  -22.3  11.1  52.8
0.94  57.1  -21.9  10.4  50.6
0.95  54.6  -21.4  9.8  48.5
0.96  52.1  -20.9  9.3  46.4
0.97  49.8  -20.4  8.8  44.4
0.98  47.5  -19.9  8.2  42.5
0.99  45.4  -19.4  7.8  40.7
1.00  43.3  -18.9  7.3  38.9
1.01  41.3  -18.4  6.9  37.2
1.02  39.5  -17.9  6.5  35.6
1.03  37.6  -17.4  6.1  34.0
1.04  35.9  -17.0  5.7  32.5
1.05  34.3  -16.5  5.4  31.0
1.06  32.7  -16.0  5.0  29.6
1.07  31.2  -15.5  4.7  28.3
1.08  29.7  -15.1  4.4  27.0
1.09  28.3  -14.6  4.1  25.8
1.10  27.0  -14.2  3.9  24.6
1.11  25.7  -13.7  3.6  23.5
1.12  24.5  -13.3  3.4  22.4
1.13  23.3  -12.8  3.2  21.3
1.14  22.2  -12.4  3.0  20.3
1.15  21.2  -12.0  2.8  19.4
1.16  20.1  -11.5  2.6  18.5
1.17  19.2  -11.1  2.4  17.6
1.18  18.2  -10.7  2.2  16.7
1.19  17.4  -10.4  2.1  15.9
1.20  16.5  -10.0  1.9  15.2
1.21  15.7  -9.6  1.8  14.4
1.22  14.9  -9.2  1.7  13.7
1.23  14.2  -8.9  1.6  13.0
1.24  13.5  -8.5  1.5  12.4
1.25  12.8  -8.2  1.4  11.8
1.26  12.1  -7.8  1.3  11.2
1.27  11.5  -7.5  1.2  10.6
1.28  10.9  -7.2  1.1  10.1
1.29  10.4  -6.9  1.0  9.5
1.30  9.8  -6.6  0.9  9.1
1.31  9.3  -6.3  0.9  8.6
1.32  8.8  -6.0  0.8  8.1
1.33  8.4  -5.8  0.7  7.7
1.34  7.9  -5.5  0.7  7.3
1.35  7.5  -5.3  0.6  6.9
1.36  7.1  -5.0  0.6  6.5
1.37  6.7  -4.8  0.5  6.2
1.38  6.3  -4.5  0.5  5.8
1.39  6.0  -4.3  0.5  5.5
1.40  5.7  -4.1  0.4  5.2
1.41  5.3  -3.9  0.4  4.9
1.42  5.0  -3.7  0.4  4.6
1.43  4.8  -3.5  0.3  4.4
1.44  4.5  -3.3  0.3  4.1
1.45  4.2  -3.2  0.3  3.9
1.46  4.0  -3.0  0.3  3.7
1.47  3.8  -2.8  0.2  3.4
1.48  3.5  -2.7  0.2  3.2
1.49  3.3  -2.5  0.2  3.0
1.50  3.1  -2.4  0.2  2.9
1.51  2.9  -2.3  0.2  2.7
1.52  2.8  -2.1  0.2  2.5
1.53  2.6  -2.0  0.1  2.4
1.54  2.4  -1.9  0.1  2.2
1.55  2.3  -1.8  0.1  2.1
1.56  2.1  -1.7  0.1  1.9
1.57  2.0  -1.6  0.1  1.8
1.58  1.9  -1.5  0.1  1.7
1.59  1.8  -1.4  0.1  1.6
1.60  1.6  -1.3  0.1  1.5
1.61  1.5  -1.2  0.1  1.4
1.62  1.4  -1.1  0.1  1.3
1.63  1.3  -1.1  0.1  1.2
1.64  1.2  -1.0  0.1  1.1
1.65  1.2  -0.9  0.1  1.1
1.66  1.1  -0.9  0.1  1.0
1.67  1.0  -0.8  0.0  0.9
1.68  0.9  -0.7  0.0  0.8
1.69  0.9  -0.7  0.0  0.8
1.70  0.8  -0.6  0.0  0.7
1.71  0.8  -0.6  0.0  0.7
1.72  0.7  -0.6  0.0  0.6
1.73  0.6  -0.5  0.0  0.6
1.74  0.6  -0.5  0.0  0.5
1.75  0.6  -0.4  0.0  0.5
1.76  0.5  -0.4  0.0  0.5
1.77  0.5  -0.4  0.0  0.4
1.78  0.4  -0.3  0.0  0.4
1.79  0.4  -0.3  0.0  0.4
1.80  0.4  -0.3  0.0  0.3
1.81  0.3  -0.3  0.0  0.3
1.82  0.3  -0.2  0.0  0.3
1.83  0.3  -0.2  0.0  0.3
1.84  0.3  -0.2  0.0  0.2
1.85  0.2  -0.2  0.0  0.2
1.86  0.2  -0.2  0.0  0.2
1.87  0.2  -0.1  0.0  0.2
1.88  0.2  -0.1  0.0  0.2
1.89  0.2  -0.1  0.0  0.1
1.90  0.1  -0.1  0.0  0.1
1.91  0.1  -0.1  0.0  0.1
1.92  0.1  -0.1  0.0  0.1
1.93  0.1  -0.1  0.0  0.1
1.94  0.1  -0.1  0.0  0.1
1.95  0.1  -0.1  0.0  0.1
1.96  0.1  -0.1  0.0  0.1
1.97  0.1  0.0  0.0  0.1
1.98  0.1  0.0  0.0  0.1
1.99  0.1  0.0  0.0  0.0
2.00  0.0  0.0  0.0  0.0
2.01  0.0  0.0  0.0  0.0
2.02  0.0  0.0  0.0  0.0
2.03  0.0  0.0  0.0  0.0
2.04  0.0  0.0  0.0  0.0
2.05  0.0  0.0  0.0  0.0
2.06  0.0  0.0  0.0  0.0
2.07  0.0  0.0  0.0  0.0
2.08  0.0  0.0  0.0  0.0
2.09  0.0  0.0  0.0  0.0
2.10  0.0  0.0  0.0  0.0
2.11  0.0  0.0  0.0  0.0
2.12  0.0  0.0  0.0  0.0
2.13  0.0  0.0  0.0  0.0
2.14  0.0  0.0  0.0  0.0
2.15  0.0  0.0  0.0  0.0
2.16  0.0  0.0  0.0  0.0
2.17  0.0  0.0  0.0  0.0
2.18  0.0  0.0  0.0  0.0
2.19  0.0  0.0  0.0  0.0
2.20  0.0  0.0  0.0  0.0
2.21  0.0  0.0  0.0  0.0
2.22  0.0  0.0  0.0  0.0
2.23  0.0  0.0  0.0  0.0
2.24  0.0  0.0  0.0  0.0
2.25  0.0  0.0  0.0  0.0
2.26  0.0  0.0  0.0  0.0
2.27  0.0  0.0  0.0  0.0
2.28  0.0  0.0  0.0  0.0
2.29  0.0  0.0  0.0  0.0
2.30  0.0  0.0  0.0  0.0
2.31  0.0  0.0  0.0  0.0
2.32  0.0  0.0  0.0  0.0
2.33  0.0  0.0  0.0  0.0
2.34  0.0  0.0  0.0  0.0
2.35  0.0  0.0  0.0  0.0
2.36  0.0  0.0  0.0  0.0
2.37  0.0  0.0  0.0  0.0
2.38  0.0  0.0  0.0  0.0
2.39  0.0  0.0  0.0  0.0
2.40  0.0  0.0  0.0  0.0
2.41  0.0  0.0  0.0  0.0
2.42  0.0  0.0  0.0  0.0
2.43  0.0  0.0  0.0  0.0
2.44  0.0  0.0  0.0  0.0
2.45  0.0  0.0  0.0  0.0
2.46  0.0  0.0  0.0  0.0
2.47  0.0  0.0  0.0  0.0
2.48  0.0  0.0  0.0  0.0
2.49  0.0  0.0  0.0  0.0
2.50  0.0  0.0  0.0  0.0


==> anc/V_S-2_NXi_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# N Xi
# r [fm],  V( J = 1 , I = 1 ),  V( 1 , 0 ),  V( 0 , 0 ) [MeV]
0.00  1141.0  443.1  -32.3
0.01  1130.9  439.3  -32.9
0.02  1121.0  435.7  -33.4
0.03  1111.1  432.0  -33.9
0.04  1101.0  428.2  -34.4
0.05  1090.4  424.3  -35.0
0.06  1079.2  420.1  -35.6
0.07  1067.1  415.6  -36.2
0.08  1053.9  410.7  -36.9
0.09  1039.7  405.3  -37.6
0.10  1024.3  399.5  -38.4
0.11  1007.7  393.2  -39.3
0.12  989.9  386.5  -40.2
0.13  971.1  379.4  -41.2
0.14  951.3  371.8  -42.2
0.15  930.5  363.8  -43.2
0.16  908.9  355.5  -44.3
0.17  886.7  347.0  -45.4
0.18  863.9  338.1  -46.5
0.19  840.6  329.1  -47.6
0.20  817.0  319.9  -48.7
0.21  793.2  310.6  -49.7
0.22  769.2  301.2  -50.8
0.23  745.2  291.7  -51.8
0.24  721.1  282.2  -52.7
0.25  697.2  272.7  -53.6
0.26  673.3  263.3  -54.4
0.27  649.7  253.9  -55.2
0.28  626.4  244.6  -55.9
0.29  603.4  235.4  -56.5
0.30  580.8  226.3  -57.1
0.31  558.7  217.5  -57.6
0.32  537.1  208.8  -58.1
0.33  516.0  200.2  -58.5
0.34  495.4  191.9  -58.9
0.35  475.4  183.9  -59.2
0.36  455.9  176.0  -59.5
0.37  437.0  168.3  -59.7
0.38  418.7  160.9  -59.8
0.39  401.0  153.7  -59.9
0.40  383.9  146.8  -60.0
0.41  367.3  140.1  -60.0
0.42  351.3  133.6  -59.9
0.43  335.9  127.4  -59.7
0.44  321.0  121.4  -59.5
0.45  306.6  115.6  -59.2
0.46  292.8  110.0  -58.8
0.47  279.4  104.6  -58.4
0.48  266.6  99.5  -57.9
0.49  254.2  94.5  -57.3
0.50  242.4  89.8  -56.8
0.51  231.1  85.3  -56.2
0.52  220.2  81.0  -55.5
0.53  209.8  76.9  -54.9
0.54  199.9  73.0  -54.2
0.55  190.3  69.3  -53.4
0.56  181.2  65.7  -52.7
0.57  172.5  62.3  -51.9
0.58  164.1  59.1  -51.1
0.59  156.1  56.0  -50.2
0.60  148.5  53.1  -49.4
0.61  141.2  50.3  -48.5
0.62  134.3  47.7  -47.7
0.63  127.7  45.2  -46.8
0.64  121.4  42.8  -45.9
0.65  115.4  40.5  -45.1
0.66  109.6  38.4  -44.2
0.67  104.1  36.4  -43.2
0.68  98.9  34.4  -42.3
0.69  93.9  32.6  -41.4
0.70  89.2  30.9  -40.5
0.71  84.7  29.2  -39.6
0.72  80.4  27.7  -38.6
0.73  76.4  26.2  -37.7
0.74  72.5  24.8  -36.8
0.75  68.8  23.5  -36.0
0.76  65.3  22.2  -35.1
0.77  62.0  21.1  -34.2
0.78  58.8  19.9  -33.3
0.79  55.8  18.9  -32.4
0.80  52.9  17.9  -31.6
0.81  50.2  16.9  -30.7
0.82  47.6  16.0  -29.9
0.83  45.1  15.2  -29.0
0.84  42.8  14.4  -28.2
0.85  40.6  13.6  -27.4
0.86  38.5  12.9  -26.6
0.87  36.5  12.2  -25.8
0.88  34.6  11.5  -25.0
0.89  32.8  10.9  -24.3
0.90  31.1  10.3  -23.5
0.91  29.5  9.8  -22.8
0.92  27.9  9.3  -22.1
0.93  26.5  8.8  -21.3
0.94  25.1  8.3  -20.6
0.95  23.8  7.9  -20.0
0.96  22.5  7.4  -19.3
0.97  21.3  7.0  -18.6
0.98  20.2  6.7  -18.0
0.99  19.1  6.3  -17.4
1.00  18.1  6.0  -16.7
1.01  17.1  5.6  -16.1
1.02  16.2  5.3  -15.5
1.03  15.4  5.1  -15.0
1.04  14.5  4.8  -14.4
1.05  13.8  4.5  -13.9
1.06  13.0  4.3  -13.3
1.07  12.3  4.0  -12.8
1.08  11.6  3.8  -12.3
1.09  11.0  3.6  -11.8
1.10  10.4  3.4  -11.3
1.11  9.8  3.2  -10.9
1.12  9.3  3.0  -10.4
1.13  8.8  2.9  -10.0
1.14  8.3  2.7  -9.5
1.15  7.8  2.5  -9.1
1.16  7.4  2.4  -8.7
1.17  7.0  2.3  -8.3
1.18  6.6  2.1  -7.9
1.19  6.2  2.0  -7.6
1.20  5.9  1.9  -7.2
1.21  5.5  1.8  -6.9
1.22  5.2  1.7  -6.6
1.23  4.9  1.6  -6.2
1.24  4.6  1.5  -5.9
1.25  4.4  1.4  -5.6
1.26  4.1  1.3  -5.3
1.27  3.9  1.2  -5.1
1.28  3.6  1.2  -4.8
1.29  3.4  1.1  -4.6
1.30  3.2  1.0  -4.3
1.31  3.0  1.0  -4.1
1.32  2.8  0.9  -3.9
1.33  2.7  0.8  -3.7
1.34  2.5  0.8  -3.4
1.35  2.3  0.7  -3.3
1.36  2.2  0.7  -3.1
1.37  2.1  0.6  -2.9
1.38  1.9  0.6  -2.7
1.39  1.8  0.6  -2.6
1.40  1.7  0.5  -2.4
1.41  1.6  0.5  -2.3
1.42  1.5  0.5  -2.1
1.43  1.4  0.4  -2.0
1.44  1.3  0.4  -1.9
1.45  1.2  0.4  -1.7
1.46  1.1  0.3  -1.6
1.47  1.0  0.3  -1.5
1.48  1.0  0.3  -1.4
1.49  0.9  0.3  -1.3
1.50  0.8  0.3  -1.2
1.51  0.8  0.2  -1.1
1.52  0.7  0.2  -1.1
1.53  0.7  0.2  -1.0
1.54  0.6  0.2  -0.9
1.55  0.6  0.2  -0.8
1.56  0.5  0.2  -0.8
1.57  0.5  0.1  -0.7
1.58  0.5  0.1  -0.7
1.59  0.4  0.1  -0.6
1.60  0.4  0.1  -0.6
1.61  0.4  0.1  -0.5
1.62  0.3  0.1  -0.5
1.63  0.3  0.1  -0.4
1.64  0.3  0.1  -0.4
1.65  0.3  0.1  -0.4
1.66  0.2  0.1  -0.3
1.67  0.2  0.1  -0.3
1.68  0.2  0.1  -0.3
1.69  0.2  0.1  -0.2
1.70  0.2  0.0  -0.2
1.71  0.1  0.0  -0.2
1.72  0.1  0.0  -0.2
1.73  0.1  0.0  -0.2
1.74  0.1  0.0  -0.1
1.75  0.1  0.0  -0.1
1.76  0.1  0.0  -0.1
1.77  0.1  0.0  -0.1
1.78  0.1  0.0  -0.1
1.79  0.1  0.0  -0.1
1.80  0.1  0.0  -0.1
1.81  0.1  0.0  -0.1
1.82  0.0  0.0  0.0
1.83  0.0  0.0  0.0
1.84  0.0  0.0  0.0
1.85  0.0  0.0  0.0
1.86  0.0  0.0  0.0
1.87  0.0  0.0  0.0
1.88  0.0  0.0  0.0
1.89  0.0  0.0  0.0
1.90  0.0  0.0  0.0
1.91  0.0  0.0  0.0
1.92  0.0  0.0  0.0
1.93  0.0  0.0  0.0
1.94  0.0  0.0  0.0
1.95  0.0  0.0  0.0
1.96  0.0  0.0  0.0
1.97  0.0  0.0  0.0
1.98  0.0  0.0  0.0
1.99  0.0  0.0  0.0
2.00  0.0  0.0  0.0
2.01  0.0  0.0  0.0
2.02  0.0  0.0  0.0
2.03  0.0  0.0  0.0
2.04  0.0  0.0  0.0
2.05  0.0  0.0  0.0
2.06  0.0  0.0  0.0
2.07  0.0  0.0  0.0
2.08  0.0  0.0  0.0
2.09  0.0  0.0  0.0
2.10  0.0  0.0  0.0
2.11  0.0  0.0  0.0
2.12  0.0  0.0  0.0
2.13  0.0  0.0  0.0
2.14  0.0  0.0  0.0
2.15  0.0  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-2_SigmaSigmaStar_CC_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Oct. 10, 2023.
# Sigma SigmaStar ( J , I ) = ( 2 , 0 ) in coupled channels. 
# r [fm],  Re V, Im V [MeV]
0.00  64.6  17.5
0.01  61.4  15.5
0.02  58.2  13.4
0.03  55.0  11.4
0.04  51.9  9.4
0.05  48.7  7.3
0.06  45.6  5.2
0.07  42.5  3.0
0.08  39.3  0.8
0.09  36.1  -1.5
0.10  32.8  -3.9
0.11  29.4  -6.3
0.12  26.0  -8.9
0.13  22.5  -11.5
0.14  18.9  -14.3
0.15  15.2  -17.1
0.16  11.5  -20.0
0.17  7.6  -23.1
0.18  3.7  -26.2
0.19  -0.3  -29.3
0.20  -4.4  -32.6
0.21  -8.5  -35.9
0.22  -12.7  -39.2
0.23  -16.9  -42.6
0.24  -21.1  -46.0
0.25  -25.3  -49.4
0.26  -29.5  -52.8
0.27  -33.7  -56.2
0.28  -37.8  -59.6
0.29  -41.8  -62.9
0.30  -45.8  -66.3
0.31  -49.7  -69.5
0.32  -53.5  -72.7
0.33  -57.2  -75.9
0.34  -60.8  -79.0
0.35  -64.3  -82.0
0.36  -67.6  -84.9
0.37  -70.8  -87.7
0.38  -73.8  -90.4
0.39  -76.7  -93.0
0.40  -79.4  -95.5
0.41  -81.9  -97.9
0.42  -84.3  -100.2
0.43  -86.5  -102.4
0.44  -88.4  -104.5
0.45  -90.2  -106.4
0.46  -91.8  -108.2
0.47  -93.3  -109.9
0.48  -94.5  -111.5
0.49  -95.5  -113.0
0.50  -96.4  -114.3
0.51  -97.0  -115.6
0.52  -97.5  -116.7
0.53  -97.8  -117.7
0.54  -98.0  -118.6
0.55  -98.0  -119.4
0.56  -97.8  -120.0
0.57  -97.4  -120.6
0.58  -96.9  -121.0
0.59  -96.3  -121.4
0.60  -95.5  -121.6
0.61  -94.6  -121.7
0.62  -93.5  -121.7
0.63  -92.4  -121.6
0.64  -91.1  -121.4
0.65  -89.7  -121.2
0.66  -88.2  -120.8
0.67  -86.6  -120.3
0.68  -84.9  -119.7
0.69  -83.1  -119.0
0.70  -81.3  -118.3
0.71  -79.4  -117.4
0.72  -77.4  -116.5
0.73  -75.3  -115.5
0.74  -73.2  -114.3
0.75  -71.1  -113.2
0.76  -68.9  -111.9
0.77  -66.7  -110.5
0.78  -64.5  -109.1
0.79  -62.3  -107.6
0.80  -60.0  -106.1
0.81  -57.8  -104.4
0.82  -55.5  -102.7
0.83  -53.3  -101.0
0.84  -51.0  -99.2
0.85  -48.8  -97.3
0.86  -46.6  -95.4
0.87  -44.4  -93.5
0.88  -42.3  -91.5
0.89  -40.2  -89.4
0.90  -38.1  -87.4
0.91  -36.1  -85.2
0.92  -34.1  -83.1
0.93  -32.2  -81.0
0.94  -30.3  -78.8
0.95  -28.4  -76.6
0.96  -26.7  -74.4
0.97  -25.0  -72.2
0.98  -23.3  -70.0
0.99  -21.7  -67.8
1.00  -20.2  -65.6
1.01  -18.7  -63.5
1.02  -17.3  -61.3
1.03  -16.0  -59.1
1.04  -14.7  -57.0
1.05  -13.5  -54.9
1.06  -12.4  -52.8
1.07  -11.3  -50.7
1.08  -10.3  -48.7
1.09  -9.3  -46.7
1.10  -8.4  -44.8
1.11  -7.6  -42.9
1.12  -6.8  -41.0
1.13  -6.1  -39.2
1.14  -5.4  -37.4
1.15  -4.7  -35.7
1.16  -4.2  -34.0
1.17  -3.6  -32.3
1.18  -3.1  -30.8
1.19  -2.7  -29.2
1.20  -2.3  -27.7
1.21  -1.9  -26.3
1.22  -1.6  -24.9
1.23  -1.3  -23.6
1.24  -1.0  -22.3
1.25  -0.8  -21.1
1.26  -0.6  -19.9
1.27  -0.4  -18.8
1.28  -0.2  -17.7
1.29  -0.1  -16.7
1.30  0.1  -15.7
1.31  0.2  -14.8
1.32  0.3  -13.9
1.33  0.3  -13.0
1.34  0.4  -12.2
1.35  0.4  -11.4
1.36  0.5  -10.7
1.37  0.5  -10.0
1.38  0.5  -9.4
1.39  0.6  -8.7
1.40  0.6  -8.2
1.41  0.6  -7.6
1.42  0.6  -7.1
1.43  0.6  -6.6
1.44  0.5  -6.2
1.45  0.5  -5.7
1.46  0.5  -5.3
1.47  0.5  -4.9
1.48  0.5  -4.6
1.49  0.5  -4.2
1.50  0.4  -3.9
1.51  0.4  -3.6
1.52  0.4  -3.4
1.53  0.4  -3.1
1.54  0.4  -2.9
1.55  0.3  -2.7
1.56  0.3  -2.4
1.57  0.3  -2.3
1.58  0.3  -2.1
1.59  0.3  -1.9
1.60  0.2  -1.8
1.61  0.2  -1.6
1.62  0.2  -1.5
1.63  0.2  -1.4
1.64  0.2  -1.2
1.65  0.2  -1.1
1.66  0.2  -1.0
1.67  0.1  -0.9
1.68  0.1  -0.9
1.69  0.1  -0.8
1.70  0.1  -0.7
1.71  0.1  -0.7
1.72  0.1  -0.6
1.73  0.1  -0.5
1.74  0.1  -0.5
1.75  0.1  -0.4
1.76  0.1  -0.4
1.77  0.1  -0.4
1.78  0.1  -0.3
1.79  0.1  -0.3
1.80  0.1  -0.3
1.81  0.0  -0.2
1.82  0.0  -0.2
1.83  0.0  -0.2
1.84  0.0  -0.2
1.85  0.0  -0.1
1.86  0.0  -0.1
1.87  0.0  -0.1
1.88  0.0  -0.1
1.89  0.0  -0.1
1.90  0.0  -0.1
1.91  0.0  -0.1
1.92  0.0  -0.1
1.93  0.0  0.0
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-2_SigmaSigmaStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Sigma SigmaStar
# r [fm],  V( J = 2 , I = 1 ),  V( 2 , 0 ),  V( 1 , 1 ),  V( 1 , 0 ) [MeV]
0.00  1215.1  -11.0  120.6  -146.4
0.01  1201.1  -11.8  120.2  -145.3
0.02  1187.4  -12.6  119.9  -144.2
0.03  1173.7  -13.4  119.6  -143.2
0.04  1159.6  -14.2  119.3  -142.1
0.05  1145.0  -15.1  119.0  -141.0
0.06  1129.6  -16.0  118.6  -139.8
0.07  1113.0  -17.0  118.2  -138.5
0.08  1095.1  -18.0  117.8  -137.0
0.09  1075.8  -19.2  117.3  -135.5
0.10  1055.1  -20.5  116.8  -133.8
0.11  1033.0  -21.9  116.3  -131.9
0.12  1009.4  -23.4  115.6  -129.9
0.13  984.7  -25.0  115.0  -127.7
0.14  958.9  -26.7  114.2  -125.4
0.15  932.1  -28.4  113.4  -122.9
0.16  904.5  -30.3  112.5  -120.3
0.17  876.4  -32.2  111.6  -117.6
0.18  847.8  -34.2  110.6  -114.8
0.19  819.0  -36.2  109.6  -111.9
0.20  790.1  -38.3  108.5  -108.9
0.21  761.2  -40.4  107.3  -105.9
0.22  732.4  -42.5  106.1  -102.7
0.23  703.9  -44.6  104.8  -99.6
0.24  675.8  -46.7  103.4  -96.4
0.25  648.1  -48.8  102.0  -93.2
0.26  620.9  -50.8  100.5  -89.9
0.27  594.3  -52.7  99.0  -86.7
0.28  568.4  -54.6  97.4  -83.5
0.29  543.2  -56.5  95.8  -80.2
0.30  518.7  -58.3  94.2  -76.9
0.31  495.1  -60.1  92.5  -73.6
0.32  472.3  -61.8  90.9  -70.3
0.33  450.3  -63.5  89.2  -67.0
0.34  429.1  -65.2  87.5  -63.7
0.35  408.6  -66.8  85.8  -60.5
0.36  389.0  -68.3  84.0  -57.3
0.37  370.1  -69.8  82.3  -54.2
0.38  352.0  -71.2  80.5  -51.1
0.39  334.6  -72.6  78.7  -48.1
0.40  318.1  -73.8  77.0  -45.1
0.41  302.3  -75.0  75.3  -42.2
0.42  287.3  -76.1  73.5  -39.3
0.43  273.0  -77.1  71.8  -36.5
0.44  259.3  -78.0  70.1  -33.7
0.45  246.3  -78.8  68.4  -31.1
0.46  233.8  -79.5  66.7  -28.6
0.47  221.9  -80.1  65.0  -26.2
0.48  210.6  -80.6  63.3  -23.9
0.49  199.8  -81.0  61.7  -21.7
0.50  189.6  -81.3  60.0  -19.5
0.51  179.9  -81.6  58.4  -17.4
0.52  170.8  -81.7  56.8  -15.3
0.53  162.1  -81.9  55.3  -13.3
0.54  153.9  -81.9  53.8  -11.4
0.55  146.1  -81.8  52.3  -9.6
0.56  138.7  -81.7  50.8  -7.9
0.57  131.7  -81.5  49.4  -6.3
0.58  125.0  -81.2  48.0  -4.7
0.59  118.7  -80.9  46.6  -3.3
0.60  112.7  -80.5  45.2  -1.9
0.61  107.0  -80.1  43.9  -0.5
0.62  101.7  -79.6  42.6  0.7
0.63  96.6  -79.0  41.3  2.0
0.64  91.8  -78.4  40.1  3.1
0.65  87.3  -77.8  38.9  4.2
0.66  83.0  -77.1  37.7  5.2
0.67  78.9  -76.3  36.5  6.1
0.68  75.0  -75.5  35.4  6.9
0.69  71.3  -74.7  34.3  7.7
0.70  67.8  -73.8  33.2  8.4
0.71  64.5  -72.9  32.2  9.0
0.72  61.4  -71.9  31.1  9.6
0.73  58.4  -71.0  30.1  10.2
0.74  55.6  -70.0  29.2  10.7
0.75  52.9  -69.0  28.2  11.1
0.76  50.4  -68.0  27.3  11.5
0.77  48.0  -66.9  26.4  11.8
0.78  45.7  -65.8  25.5  12.1
0.79  43.5  -64.7  24.6  12.3
0.80  41.4  -63.6  23.8  12.5
0.81  39.4  -62.5  23.0  12.6
0.82  37.5  -61.3  22.2  12.7
0.83  35.7  -60.2  21.4  12.8
0.84  34.0  -59.1  20.6  12.8
0.85  32.4  -57.9  19.9  12.8
0.86  30.9  -56.7  19.2  12.8
0.87  29.4  -55.6  18.5  12.7
0.88  28.0  -54.4  17.8  12.6
0.89  26.6  -53.2  17.1  12.5
0.90  25.3  -52.0  16.5  12.4
0.91  24.1  -50.9  15.8  12.2
0.92  22.9  -49.7  15.2  12.0
0.93  21.8  -48.5  14.6  11.8
0.94  20.8  -47.4  14.1  11.6
0.95  19.7  -46.2  13.5  11.4
0.96  18.8  -45.1  13.0  11.1
0.97  17.8  -43.9  12.4  10.9
0.98  17.0  -42.8  11.9  10.6
0.99  16.1  -41.7  11.4  10.4
1.00  15.3  -40.5  11.0  10.1
1.01  14.5  -39.4  10.5  9.8
1.02  13.8  -38.3  10.0  9.5
1.03  13.1  -37.2  9.6  9.2
1.04  12.4  -36.2  9.2  8.9
1.05  11.8  -35.1  8.8  8.6
1.06  11.2  -34.1  8.4  8.3
1.07  10.6  -33.1  8.0  8.0
1.08  10.0  -32.0  7.6  7.8
1.09  9.5  -31.0  7.3  7.5
1.10  9.0  -30.1  7.0  7.2
1.11  8.5  -29.1  6.6  6.9
1.12  8.1  -28.1  6.3  6.6
1.13  7.6  -27.2  6.0  6.3
1.14  7.2  -26.3  5.7  6.1
1.15  6.8  -25.4  5.4  5.8
1.16  6.4  -24.5  5.2  5.5
1.17  6.1  -23.7  4.9  5.3
1.18  5.7  -22.8  4.7  5.1
1.19  5.4  -22.0  4.4  4.8
1.20  5.1  -21.2  4.2  4.6
1.21  4.8  -20.4  4.0  4.4
1.22  4.5  -19.6  3.8  4.2
1.23  4.3  -18.9  3.6  3.9
1.24  4.0  -18.1  3.4  3.7
1.25  3.8  -17.4  3.2  3.5
1.26  3.5  -16.7  3.0  3.3
1.27  3.3  -16.0  2.9  3.2
1.28  3.1  -15.4  2.7  3.0
1.29  2.9  -14.7  2.6  2.8
1.30  2.7  -14.1  2.4  2.7
1.31  2.6  -13.5  2.3  2.5
1.32  2.4  -12.9  2.2  2.4
1.33  2.3  -12.4  2.0  2.2
1.34  2.1  -11.8  1.9  2.1
1.35  2.0  -11.3  1.8  2.0
1.36  1.8  -10.8  1.7  1.8
1.37  1.7  -10.3  1.6  1.7
1.38  1.6  -9.8  1.5  1.6
1.39  1.5  -9.3  1.4  1.5
1.40  1.4  -8.9  1.3  1.4
1.41  1.3  -8.5  1.2  1.3
1.42  1.2  -8.0  1.2  1.2
1.43  1.1  -7.6  1.1  1.1
1.44  1.1  -7.2  1.0  1.1
1.45  1.0  -6.9  1.0  1.0
1.46  0.9  -6.5  0.9  0.9
1.47  0.8  -6.2  0.8  0.8
1.48  0.8  -5.9  0.8  0.8
1.49  0.7  -5.5  0.7  0.7
1.50  0.7  -5.2  0.7  0.7
1.51  0.6  -5.0  0.6  0.6
1.52  0.6  -4.7  0.6  0.6
1.53  0.5  -4.4  0.6  0.5
1.54  0.5  -4.2  0.5  0.5
1.55  0.5  -3.9  0.5  0.4
1.56  0.4  -3.7  0.5  0.4
1.57  0.4  -3.5  0.4  0.4
1.58  0.4  -3.3  0.4  0.3
1.59  0.3  -3.1  0.4  0.3
1.60  0.3  -2.9  0.3  0.3
1.61  0.3  -2.7  0.3  0.3
1.62  0.3  -2.5  0.3  0.2
1.63  0.2  -2.4  0.3  0.2
1.64  0.2  -2.2  0.3  0.2
1.65  0.2  -2.1  0.2  0.2
1.66  0.2  -1.9  0.2  0.1
1.67  0.2  -1.8  0.2  0.1
1.68  0.1  -1.7  0.2  0.1
1.69  0.1  -1.6  0.2  0.1
1.70  0.1  -1.5  0.2  0.1
1.71  0.1  -1.4  0.1  0.1
1.72  0.1  -1.3  0.1  0.1
1.73  0.1  -1.2  0.1  0.1
1.74  0.1  -1.1  0.1  0.1
1.75  0.1  -1.0  0.1  0.0
1.76  0.1  -0.9  0.1  0.0
1.77  0.1  -0.9  0.1  0.0
1.78  0.1  -0.8  0.1  0.0
1.79  0.0  -0.7  0.1  0.0
1.80  0.0  -0.7  0.1  0.0
1.81  0.0  -0.6  0.1  0.0
1.82  0.0  -0.6  0.1  0.0
1.83  0.0  -0.5  0.1  0.0
1.84  0.0  -0.5  0.0  0.0
1.85  0.0  -0.4  0.0  0.0
1.86  0.0  -0.4  0.0  0.0
1.87  0.0  -0.4  0.0  0.0
1.88  0.0  -0.3  0.0  0.0
1.89  0.0  -0.3  0.0  0.0
1.90  0.0  -0.3  0.0  0.0
1.91  0.0  -0.2  0.0  0.0
1.92  0.0  -0.2  0.0  0.0
1.93  0.0  -0.2  0.0  0.0
1.94  0.0  -0.2  0.0  0.0
1.95  0.0  -0.1  0.0  0.0
1.96  0.0  -0.1  0.0  0.0
1.97  0.0  -0.1  0.0  0.0
1.98  0.0  -0.1  0.0  0.0
1.99  0.0  -0.1  0.0  0.0
2.00  0.0  -0.1  0.0  0.0
2.01  0.0  -0.1  0.0  0.0
2.02  0.0  -0.1  0.0  0.0
2.03  0.0  0.0  0.0  0.0
2.04  0.0  0.0  0.0  0.0
2.05  0.0  0.0  0.0  0.0
2.06  0.0  0.0  0.0  0.0
2.07  0.0  0.0  0.0  0.0
2.08  0.0  0.0  0.0  0.0
2.09  0.0  0.0  0.0  0.0
2.10  0.0  0.0  0.0  0.0
2.11  0.0  0.0  0.0  0.0
2.12  0.0  0.0  0.0  0.0
2.13  0.0  0.0  0.0  0.0
2.14  0.0  0.0  0.0  0.0
2.15  0.0  0.0  0.0  0.0
2.16  0.0  0.0  0.0  0.0
2.17  0.0  0.0  0.0  0.0
2.18  0.0  0.0  0.0  0.0
2.19  0.0  0.0  0.0  0.0
2.20  0.0  0.0  0.0  0.0
2.21  0.0  0.0  0.0  0.0
2.22  0.0  0.0  0.0  0.0
2.23  0.0  0.0  0.0  0.0
2.24  0.0  0.0  0.0  0.0
2.25  0.0  0.0  0.0  0.0
2.26  0.0  0.0  0.0  0.0
2.27  0.0  0.0  0.0  0.0
2.28  0.0  0.0  0.0  0.0
2.29  0.0  0.0  0.0  0.0
2.30  0.0  0.0  0.0  0.0
2.31  0.0  0.0  0.0  0.0
2.32  0.0  0.0  0.0  0.0
2.33  0.0  0.0  0.0  0.0
2.34  0.0  0.0  0.0  0.0
2.35  0.0  0.0  0.0  0.0
2.36  0.0  0.0  0.0  0.0
2.37  0.0  0.0  0.0  0.0
2.38  0.0  0.0  0.0  0.0
2.39  0.0  0.0  0.0  0.0
2.40  0.0  0.0  0.0  0.0
2.41  0.0  0.0  0.0  0.0
2.42  0.0  0.0  0.0  0.0
2.43  0.0  0.0  0.0  0.0
2.44  0.0  0.0  0.0  0.0
2.45  0.0  0.0  0.0  0.0
2.46  0.0  0.0  0.0  0.0
2.47  0.0  0.0  0.0  0.0
2.48  0.0  0.0  0.0  0.0
2.49  0.0  0.0  0.0  0.0
2.50  0.0  0.0  0.0  0.0


==> anc/V_S-2_SigmaSigma_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Sigma Sigma
# r [fm],  V( J = 1 , I = 1 ),  V( 0 , 2 ),  V( 0 , 0 ) [MeV]
0.00  951.9  891.9  -98.8
0.01  940.6  883.7  -98.7
0.02  929.5  875.6  -98.7
0.03  918.4  867.6  -98.6
0.04  907.1  859.4  -98.5
0.05  895.3  850.9  -98.4
0.06  882.8  841.8  -98.3
0.07  869.4  832.1  -98.2
0.08  854.9  821.5  -98.1
0.09  839.2  810.0  -97.9
0.10  822.3  797.6  -97.7
0.11  804.2  784.2  -97.4
0.12  784.9  769.8  -97.1
0.13  764.6  754.6  -96.8
0.14  743.3  738.5  -96.4
0.15  721.2  721.7  -95.9
0.16  698.5  704.2  -95.4
0.17  675.2  686.3  -94.9
0.18  651.6  667.9  -94.2
0.19  627.8  649.2  -93.6
0.20  604.0  630.3  -92.8
0.21  580.1  611.3  -92.0
0.22  556.4  592.2  -91.2
0.23  533.0  573.1  -90.3
0.24  509.8  554.1  -89.3
0.25  487.1  535.2  -88.3
0.26  464.8  516.5  -87.2
0.27  443.0  498.0  -86.0
0.28  421.8  479.9  -84.8
0.29  401.2  462.0  -83.5
0.30  381.3  444.5  -82.1
0.31  362.0  427.4  -80.7
0.32  343.5  410.7  -79.1
0.33  325.7  394.4  -77.5
0.34  308.6  378.6  -75.8
0.35  292.2  363.1  -74.1
0.36  276.4  348.1  -72.4
0.37  261.3  333.5  -70.6
0.38  246.8  319.4  -68.9
0.39  233.1  305.7  -67.0
0.40  220.0  292.5  -65.2
0.41  207.6  279.8  -63.2
0.42  195.8  267.5  -61.3
0.43  184.7  255.7  -59.3
0.44  174.1  244.4  -57.4
0.45  164.1  233.4  -55.4
0.46  154.5  222.9  -53.5
0.47  145.5  212.8  -51.6
0.48  137.0  203.1  -49.8
0.49  128.9  193.7  -47.9
0.50  121.3  184.8  -46.0
0.51  114.1  176.2  -44.2
0.52  107.4  167.9  -42.3
0.53  101.1  160.0  -40.4
0.54  95.1  152.4  -38.6
0.55  89.5  145.2  -36.8
0.56  84.3  138.2  -35.0
0.57  79.3  131.5  -33.3
0.58  74.6  125.1  -31.6
0.59  70.2  118.9  -30.0
0.60  66.0  113.0  -28.4
0.61  62.1  107.4  -26.8
0.62  58.5  102.0  -25.2
0.63  55.1  96.8  -23.7
0.64  51.9  91.9  -22.2
0.65  48.8  87.1  -20.8
0.66  46.0  82.6  -19.4
0.67  43.3  78.3  -18.1
0.68  40.8  74.2  -16.8
0.69  38.5  70.2  -15.6
0.70  36.3  66.5  -14.4
0.71  34.2  62.9  -13.3
0.72  32.2  59.4  -12.2
0.73  30.4  56.2  -11.2
0.74  28.7  53.1  -10.2
0.75  27.1  50.1  -9.3
0.76  25.6  47.3  -8.4
0.77  24.1  44.6  -7.5
0.78  22.8  42.0  -6.7
0.79  21.5  39.6  -6.0
0.80  20.3  37.3  -5.2
0.81  19.2  35.1  -4.6
0.82  18.1  33.0  -4.0
0.83  17.1  31.0  -3.4
0.84  16.2  29.1  -2.8
0.85  15.3  27.3  -2.3
0.86  14.4  25.6  -1.8
0.87  13.7  24.0  -1.4
0.88  12.9  22.4  -1.0
0.89  12.2  21.0  -0.6
0.90  11.5  19.6  -0.3
0.91  10.9  18.3  0.1
0.92  10.3  17.0  0.3
0.93  9.7  15.9  0.6
0.94  9.1  14.8  0.8
0.95  8.6  13.7  1.0
0.96  8.1  12.7  1.2
0.97  7.7  11.8  1.4
0.98  7.2  11.0  1.5
0.99  6.8  10.1  1.7
1.00  6.5  9.4  1.8
1.01  6.1  8.7  1.9
1.02  5.7  8.0  1.9
1.03  5.4  7.4  2.0
1.04  5.1  6.8  2.0
1.05  4.8  6.2  2.1
1.06  4.5  5.7  2.1
1.07  4.3  5.2  2.1
1.08  4.0  4.8  2.1
1.09  3.8  4.4  2.1
1.10  3.6  4.0  2.1
1.11  3.3  3.6  2.1
1.12  3.1  3.3  2.1
1.13  2.9  3.0  2.0
1.14  2.8  2.7  2.0
1.15  2.6  2.4  2.0
1.16  2.4  2.2  1.9
1.17  2.3  1.9  1.9
1.18  2.1  1.7  1.8
1.19  2.0  1.5  1.8
1.20  1.9  1.3  1.7
1.21  1.7  1.2  1.7
1.22  1.6  1.0  1.6
1.23  1.5  0.9  1.6
1.24  1.4  0.8  1.5
1.25  1.3  0.7  1.4
1.26  1.2  0.6  1.4
1.27  1.2  0.5  1.3
1.28  1.1  0.4  1.3
1.29  1.0  0.3  1.2
1.30  0.9  0.3  1.2
1.31  0.9  0.2  1.1
1.32  0.8  0.1  1.0
1.33  0.8  0.1  1.0
1.34  0.7  0.1  0.9
1.35  0.6  0.0  0.9
1.36  0.6  0.0  0.9
1.37  0.5  -0.1  0.8
1.38  0.5  -0.1  0.8
1.39  0.5  -0.1  0.7
1.40  0.4  -0.1  0.7
1.41  0.4  -0.1  0.6
1.42  0.4  -0.1  0.6
1.43  0.3  -0.2  0.6
1.44  0.3  -0.2  0.5
1.45  0.3  -0.2  0.5
1.46  0.3  -0.2  0.5
1.47  0.2  -0.2  0.4
1.48  0.2  -0.2  0.4
1.49  0.2  -0.2  0.4
1.50  0.2  -0.1  0.3
1.51  0.2  -0.1  0.3
1.52  0.2  -0.1  0.3
1.53  0.1  -0.1  0.3
1.54  0.1  -0.1  0.2
1.55  0.1  -0.1  0.2
1.56  0.1  -0.1  0.2
1.57  0.1  -0.1  0.2
1.58  0.1  -0.1  0.2
1.59  0.1  -0.1  0.2
1.60  0.1  -0.1  0.1
1.61  0.1  -0.1  0.1
1.62  0.1  -0.1  0.1
1.63  0.1  -0.1  0.1
1.64  0.0  -0.1  0.1
1.65  0.0  -0.1  0.1
1.66  0.0  -0.1  0.1
1.67  0.0  -0.1  0.1
1.68  0.0  -0.1  0.1
1.69  0.0  0.0  0.1
1.70  0.0  0.0  0.0
1.71  0.0  0.0  0.0
1.72  0.0  0.0  0.0
1.73  0.0  0.0  0.0
1.74  0.0  0.0  0.0
1.75  0.0  0.0  0.0
1.76  0.0  0.0  0.0
1.77  0.0  0.0  0.0
1.78  0.0  0.0  0.0
1.79  0.0  0.0  0.0
1.80  0.0  0.0  0.0
1.81  0.0  0.0  0.0
1.82  0.0  0.0  0.0
1.83  0.0  0.0  0.0
1.84  0.0  0.0  0.0
1.85  0.0  0.0  0.0
1.86  0.0  0.0  0.0
1.87  0.0  0.0  0.0
1.88  0.0  0.0  0.0
1.89  0.0  0.0  0.0
1.90  0.0  0.0  0.0
1.91  0.0  0.0  0.0
1.92  0.0  0.0  0.0
1.93  0.0  0.0  0.0
1.94  0.0  0.0  0.0
1.95  0.0  0.0  0.0
1.96  0.0  0.0  0.0
1.97  0.0  0.0  0.0
1.98  0.0  0.0  0.0
1.99  0.0  0.0  0.0
2.00  0.0  0.0  0.0
2.01  0.0  0.0  0.0
2.02  0.0  0.0  0.0
2.03  0.0  0.0  0.0
2.04  0.0  0.0  0.0
2.05  0.0  0.0  0.0
2.06  0.0  0.0  0.0
2.07  0.0  0.0  0.0
2.08  0.0  0.0  0.0
2.09  0.0  0.0  0.0
2.10  0.0  0.0  0.0
2.11  0.0  0.0  0.0
2.12  0.0  0.0  0.0
2.13  0.0  0.0  0.0
2.14  0.0  0.0  0.0
2.15  0.0  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-2_SigmaStarSigmaStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# SigmaStar SigmaStar
# r [fm],  V( J = 3 , I = 1 ),  V( 2 , 2 ),  V( 2 , 0 ),  V( 1 , 1 ),  V( 0 , 2 ),  V( 0 , 0 ) [MeV]
0.00  112.7  -59.0  32.2  54.6  382.3  -189.8
0.01  112.8  -54.8  31.5  54.3  379.5  -189.0
0.02  112.9  -50.6  30.8  54.0  376.8  -188.3
0.03  113.1  -46.5  30.1  53.7  374.1  -187.5
0.04  113.2  -42.2  29.4  53.3  371.4  -186.7
0.05  113.3  -37.8  28.6  53.0  368.5  -185.9
0.06  113.4  -33.0  27.8  52.6  365.4  -185.0
0.07  113.5  -27.9  27.0  52.3  362.0  -184.1
0.08  113.6  -22.3  26.0  51.8  358.4  -183.0
0.09  113.7  -16.1  25.0  51.4  354.4  -181.8
0.10  113.8  -9.4  23.9  50.8  350.0  -180.6
0.11  113.9  -2.2  22.7  50.3  345.3  -179.2
0.12  114.0  5.7  21.5  49.6  340.2  -177.6
0.13  114.1  14.1  20.1  49.0  334.7  -176.0
0.14  114.1  23.0  18.6  48.2  328.9  -174.2
0.15  114.2  32.3  17.1  47.5  322.7  -172.3
0.16  114.2  42.1  15.5  46.7  316.3  -170.3
0.17  114.2  52.3  13.9  45.8  309.6  -168.1
0.18  114.2  62.7  12.2  44.9  302.6  -165.9
0.19  114.1  73.4  10.4  44.0  295.4  -163.5
0.20  114.0  84.3  8.6  43.0  288.0  -161.1
0.21  113.8  95.4  6.8  42.0  280.5  -158.5
0.22  113.7  106.4  5.0  41.0  272.9  -155.9
0.23  113.4  117.5  3.2  40.0  265.1  -153.2
0.24  113.1  128.4  1.3  38.9  257.3  -150.4
0.25  112.7  139.1  -0.5  37.9  249.4  -147.6
0.26  112.3  149.6  -2.3  36.8  241.6  -144.7
0.27  111.8  159.8  -4.1  35.7  233.7  -141.7
0.28  111.2  169.7  -5.8  34.6  225.9  -138.7
0.29  110.6  179.3  -7.5  33.5  218.0  -135.7
0.30  110.0  188.6  -9.2  32.4  210.3  -132.6
0.31  109.3  197.5  -10.9  31.2  202.6  -129.5
0.32  108.7  206.1  -12.5  30.1  194.9  -126.3
0.33  107.9  214.3  -14.1  29.0  187.4  -123.1
0.34  107.1  222.0  -15.6  27.9  179.9  -119.9
0.35  106.3  229.3  -17.1  26.8  172.5  -116.7
0.36  105.5  236.1  -18.6  25.7  165.2  -113.4
0.37  104.5  242.3  -20.0  24.6  158.0  -110.2
0.38  103.6  248.1  -21.3  23.6  151.0  -106.9
0.39  102.6  253.2  -22.6  22.5  144.1  -103.7
0.40  101.6  257.9  -23.8  21.5  137.4  -100.4
0.41  100.6  261.9  -25.0  20.5  130.8  -97.2
0.42  99.5  265.4  -26.1  19.5  124.4  -94.0
0.43  98.4  268.2  -27.1  18.5  118.2  -90.9
0.44  97.3  270.4  -28.1  17.6  112.2  -87.8
0.45  96.0  272.0  -29.0  16.6  106.3  -84.7
0.46  94.8  272.9  -29.8  15.7  100.6  -81.7
0.47  93.4  273.2  -30.5  14.9  95.1  -78.7
0.48  92.1  273.0  -31.2  14.0  89.8  -75.7
0.49  90.7  272.3  -31.8  13.2  84.6  -72.8
0.50  89.2  271.1  -32.4  12.4  79.6  -70.0
0.51  87.8  269.5  -32.9  11.6  74.8  -67.1
0.52  86.4  267.4  -33.3  10.9  70.1  -64.4
0.53  85.0  265.0  -33.7  10.1  65.6  -61.7
0.54  83.6  262.2  -34.0  9.5  61.3  -59.0
0.55  82.1  259.0  -34.2  8.8  57.1  -56.4
0.56  80.6  255.5  -34.4  8.2  53.1  -53.9
0.57  79.1  251.6  -34.5  7.6  49.2  -51.4
0.58  77.6  247.5  -34.6  7.0  45.5  -49.0
0.59  76.0  243.1  -34.6  6.4  41.9  -46.6
0.60  74.5  238.5  -34.6  5.9  38.5  -44.3
0.61  73.0  233.8  -34.6  5.4  35.2  -42.0
0.62  71.5  228.9  -34.5  4.9  32.1  -39.9
0.63  70.1  224.0  -34.3  4.5  29.1  -37.7
0.64  68.6  218.8  -34.1  4.0  26.2  -35.7
0.65  67.1  213.6  -33.9  3.6  23.4  -33.7
0.66  65.6  208.3  -33.7  3.2  20.8  -31.8
0.67  64.1  203.0  -33.4  2.9  18.3  -29.9
0.68  62.6  197.5  -33.1  2.5  15.9  -28.1
0.69  61.1  192.1  -32.7  2.2  13.7  -26.4
0.70  59.6  186.6  -32.3  1.9  11.5  -24.7
0.71  58.2  181.2  -31.9  1.7  9.5  -23.1
0.72  56.7  175.9  -31.5  1.4  7.6  -21.5
0.73  55.3  170.5  -31.1  1.2  5.7  -20.0
0.74  53.8  165.2  -30.6  0.9  4.0  -18.6
0.75  52.4  160.0  -30.1  0.7  2.3  -17.2
0.76  51.0  154.9  -29.6  0.5  0.8  -15.9
0.77  49.6  149.8  -29.1  0.3  -0.6  -14.6
0.78  48.2  144.7  -28.6  0.2  -2.0  -13.4
0.79  46.8  139.8  -28.1  0.0  -3.3  -12.3
0.80  45.5  135.0  -27.6  -0.1  -4.4  -11.2
0.81  44.2  130.2  -27.0  -0.2  -5.6  -10.1
0.82  42.8  125.6  -26.5  -0.3  -6.6  -9.1
0.83  41.6  121.1  -25.9  -0.4  -7.6  -8.2
0.84  40.3  116.7  -25.4  -0.5  -8.4  -7.3
0.85  39.0  112.4  -24.8  -0.6  -9.3  -6.4
0.86  37.8  108.2  -24.3  -0.7  -10.0  -5.6
0.87  36.6  104.2  -23.7  -0.7  -10.7  -4.8
0.88  35.4  100.2  -23.2  -0.8  -11.3  -4.1
0.89  34.3  96.4  -22.6  -0.8  -11.9  -3.5
0.90  33.1  92.6  -22.1  -0.9  -12.4  -2.8
0.91  32.0  89.0  -21.5  -0.9  -12.9  -2.2
0.92  30.9  85.5  -21.0  -0.9  -13.3  -1.7
0.93  29.8  82.1  -20.5  -0.9  -13.7  -1.2
0.94  28.7  78.8  -19.9  -1.0  -14.0  -0.7
0.95  27.7  75.6  -19.4  -1.0  -14.3  -0.2
0.96  26.7  72.5  -18.9  -1.0  -14.5  0.2
0.97  25.7  69.5  -18.4  -1.0  -14.7  0.6
0.98  24.7  66.6  -17.8  -1.0  -14.8  0.9
0.99  23.8  63.8  -17.3  -1.0  -15.0  1.3
1.00  22.9  61.1  -16.8  -1.0  -15.0  1.6
1.01  22.0  58.5  -16.4  -1.0  -15.1  1.9
1.02  21.1  56.0  -15.9  -0.9  -15.1  2.1
1.03  20.2  53.6  -15.4  -0.9  -15.1  2.3
1.04  19.4  51.3  -14.9  -0.9  -15.1  2.5
1.05  18.6  49.1  -14.5  -0.9  -15.0  2.7
1.06  17.8  46.9  -14.0  -0.9  -14.9  2.9
1.07  17.1  44.9  -13.6  -0.8  -14.8  3.0
1.08  16.4  42.9  -13.2  -0.8  -14.7  3.2
1.09  15.7  41.0  -12.7  -0.8  -14.6  3.3
1.10  15.0  39.1  -12.3  -0.8  -14.4  3.4
1.11  14.3  37.4  -11.9  -0.7  -14.2  3.4
1.12  13.7  35.7  -11.5  -0.7  -14.0  3.5
1.13  13.1  34.0  -11.1  -0.7  -13.8  3.6
1.14  12.5  32.5  -10.8  -0.7  -13.6  3.6
1.15  11.9  31.0  -10.4  -0.6  -13.4  3.6
1.16  11.3  29.5  -10.0  -0.6  -13.1  3.6
1.17  10.8  28.1  -9.7  -0.6  -12.9  3.6
1.18  10.3  26.8  -9.3  -0.6  -12.6  3.6
1.19  9.8  25.6  -9.0  -0.5  -12.4  3.6
1.20  9.3  24.4  -8.7  -0.5  -12.1  3.6
1.21  8.9  23.2  -8.4  -0.5  -11.8  3.6
1.22  8.4  22.1  -8.0  -0.5  -11.5  3.5
1.23  8.0  21.0  -7.7  -0.5  -11.2  3.5
1.24  7.6  20.0  -7.5  -0.4  -11.0  3.5
1.25  7.2  19.0  -7.2  -0.4  -10.7  3.4
1.26  6.8  18.1  -6.9  -0.4  -10.4  3.4
1.27  6.5  17.2  -6.6  -0.4  -10.1  3.3
1.28  6.1  16.3  -6.4  -0.4  -9.8  3.2
1.29  5.8  15.5  -6.1  -0.3  -9.5  3.2
1.30  5.5  14.7  -5.9  -0.3  -9.2  3.1
1.31  5.2  14.0  -5.6  -0.3  -8.9  3.0
1.32  4.9  13.3  -5.4  -0.3  -8.7  3.0
1.33  4.6  12.6  -5.2  -0.3  -8.4  2.9
1.34  4.4  12.0  -5.0  -0.2  -8.1  2.8
1.35  4.1  11.3  -4.7  -0.2  -7.8  2.7
1.36  3.9  10.8  -4.5  -0.2  -7.5  2.7
1.37  3.7  10.2  -4.3  -0.2  -7.3  2.6
1.38  3.5  9.7  -4.2  -0.2  -7.0  2.5
1.39  3.3  9.2  -4.0  -0.2  -6.8  2.4
1.40  3.1  8.7  -3.8  -0.2  -6.5  2.3
1.41  2.9  8.2  -3.6  -0.2  -6.3  2.3
1.42  2.7  7.8  -3.5  -0.1  -6.0  2.2
1.43  2.6  7.4  -3.3  -0.1  -5.8  2.1
1.44  2.4  7.0  -3.2  -0.1  -5.5  2.0
1.45  2.3  6.6  -3.0  -0.1  -5.3  2.0
1.46  2.1  6.2  -2.9  -0.1  -5.1  1.9
1.47  2.0  5.9  -2.7  -0.1  -4.9  1.8
1.48  1.9  5.6  -2.6  -0.1  -4.7  1.7
1.49  1.7  5.3  -2.5  -0.1  -4.5  1.7
1.50  1.6  5.0  -2.4  -0.1  -4.3  1.6
1.51  1.5  4.7  -2.2  -0.1  -4.1  1.5
1.52  1.4  4.4  -2.1  -0.1  -3.9  1.5
1.53  1.3  4.2  -2.0  -0.1  -3.7  1.4
1.54  1.2  3.9  -1.9  -0.1  -3.5  1.4
1.55  1.2  3.7  -1.8  0.0  -3.4  1.3
1.56  1.1  3.5  -1.7  0.0  -3.2  1.2
1.57  1.0  3.3  -1.6  0.0  -3.1  1.2
1.58  0.9  3.1  -1.5  0.0  -2.9  1.1
1.59  0.9  2.9  -1.5  0.0  -2.8  1.1
1.60  0.8  2.7  -1.4  0.0  -2.6  1.0
1.61  0.8  2.6  -1.3  0.0  -2.5  1.0
1.62  0.7  2.4  -1.2  0.0  -2.4  0.9
1.63  0.7  2.3  -1.2  0.0  -2.2  0.9
1.64  0.6  2.1  -1.1  0.0  -2.1  0.8
1.65  0.6  2.0  -1.0  0.0  -2.0  0.8
1.66  0.5  1.9  -1.0  0.0  -1.9  0.7
1.67  0.5  1.8  -0.9  0.0  -1.8  0.7
1.68  0.4  1.7  -0.9  0.0  -1.7  0.7
1.69  0.4  1.5  -0.8  0.0  -1.6  0.6
1.70  0.4  1.5  -0.8  0.0  -1.5  0.6
1.71  0.4  1.4  -0.7  0.0  -1.4  0.6
1.72  0.3  1.3  -0.7  0.0  -1.3  0.5
1.73  0.3  1.2  -0.6  0.0  -1.3  0.5
1.74  0.3  1.1  -0.6  0.0  -1.2  0.5
1.75  0.3  1.0  -0.6  0.0  -1.1  0.5
1.76  0.2  1.0  -0.5  0.0  -1.0  0.4
1.77  0.2  0.9  -0.5  0.0  -1.0  0.4
1.78  0.2  0.8  -0.5  0.0  -0.9  0.4
1.79  0.2  0.8  -0.4  0.0  -0.9  0.4
1.80  0.2  0.7  -0.4  0.0  -0.8  0.3
1.81  0.1  0.7  -0.4  0.0  -0.8  0.3
1.82  0.1  0.6  -0.4  0.0  -0.7  0.3
1.83  0.1  0.6  -0.3  0.0  -0.7  0.3
1.84  0.1  0.6  -0.3  0.0  -0.6  0.3
1.85  0.1  0.5  -0.3  0.0  -0.6  0.2
1.86  0.1  0.5  -0.3  0.0  -0.5  0.2
1.87  0.1  0.4  -0.3  0.0  -0.5  0.2
1.88  0.1  0.4  -0.2  0.0  -0.5  0.2
1.89  0.1  0.4  -0.2  0.0  -0.4  0.2
1.90  0.1  0.4  -0.2  0.0  -0.4  0.2
1.91  0.1  0.3  -0.2  0.0  -0.4  0.2
1.92  0.0  0.3  -0.2  0.0  -0.3  0.1
1.93  0.0  0.3  -0.2  0.0  -0.3  0.1
1.94  0.0  0.3  -0.2  0.0  -0.3  0.1
1.95  0.0  0.2  -0.1  0.0  -0.3  0.1
1.96  0.0  0.2  -0.1  0.0  -0.2  0.1
1.97  0.0  0.2  -0.1  0.0  -0.2  0.1
1.98  0.0  0.2  -0.1  0.0  -0.2  0.1
1.99  0.0  0.2  -0.1  0.0  -0.2  0.1
2.00  0.0  0.2  -0.1  0.0  -0.2  0.1
2.01  0.0  0.1  -0.1  0.0  -0.2  0.1
2.02  0.0  0.1  -0.1  0.0  -0.2  0.1
2.03  0.0  0.1  -0.1  0.0  -0.1  0.1
2.04  0.0  0.1  -0.1  0.0  -0.1  0.1
2.05  0.0  0.1  -0.1  0.0  -0.1  0.1
2.06  0.0  0.1  -0.1  0.0  -0.1  0.1
2.07  0.0  0.1  -0.1  0.0  -0.1  0.0
2.08  0.0  0.1  0.0  0.0  -0.1  0.0
2.09  0.0  0.1  0.0  0.0  -0.1  0.0
2.10  0.0  0.1  0.0  0.0  -0.1  0.0
2.11  0.0  0.1  0.0  0.0  -0.1  0.0
2.12  0.0  0.1  0.0  0.0  -0.1  0.0
2.13  0.0  0.0  0.0  0.0  -0.1  0.0
2.14  0.0  0.0  0.0  0.0  0.0  0.0
2.15  0.0  0.0  0.0  0.0  0.0  0.0
2.16  0.0  0.0  0.0  0.0  0.0  0.0
2.17  0.0  0.0  0.0  0.0  0.0  0.0
2.18  0.0  0.0  0.0  0.0  0.0  0.0
2.19  0.0  0.0  0.0  0.0  0.0  0.0
2.20  0.0  0.0  0.0  0.0  0.0  0.0
2.21  0.0  0.0  0.0  0.0  0.0  0.0
2.22  0.0  0.0  0.0  0.0  0.0  0.0
2.23  0.0  0.0  0.0  0.0  0.0  0.0
2.24  0.0  0.0  0.0  0.0  0.0  0.0
2.25  0.0  0.0  0.0  0.0  0.0  0.0
2.26  0.0  0.0  0.0  0.0  0.0  0.0
2.27  0.0  0.0  0.0  0.0  0.0  0.0
2.28  0.0  0.0  0.0  0.0  0.0  0.0
2.29  0.0  0.0  0.0  0.0  0.0  0.0
2.30  0.0  0.0  0.0  0.0  0.0  0.0
2.31  0.0  0.0  0.0  0.0  0.0  0.0
2.32  0.0  0.0  0.0  0.0  0.0  0.0
2.33  0.0  0.0  0.0  0.0  0.0  0.0
2.34  0.0  0.0  0.0  0.0  0.0  0.0
2.35  0.0  0.0  0.0  0.0  0.0  0.0
2.36  0.0  0.0  0.0  0.0  0.0  0.0
2.37  0.0  0.0  0.0  0.0  0.0  0.0
2.38  0.0  0.0  0.0  0.0  0.0  0.0
2.39  0.0  0.0  0.0  0.0  0.0  0.0
2.40  0.0  0.0  0.0  0.0  0.0  0.0
2.41  0.0  0.0  0.0  0.0  0.0  0.0
2.42  0.0  0.0  0.0  0.0  0.0  0.0
2.43  0.0  0.0  0.0  0.0  0.0  0.0
2.44  0.0  0.0  0.0  0.0  0.0  0.0
2.45  0.0  0.0  0.0  0.0  0.0  0.0
2.46  0.0  0.0  0.0  0.0  0.0  0.0
2.47  0.0  0.0  0.0  0.0  0.0  0.0
2.48  0.0  0.0  0.0  0.0  0.0  0.0
2.49  0.0  0.0  0.0  0.0  0.0  0.0
2.50  0.0  0.0  0.0  0.0  0.0  0.0


==> anc/V_S-3_DeltaOmega-SigmaStarXiStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Oct. 9, 2023.
# Delta Omega-SigmaStar XiStar ( J , I ) = ( 3 , 3/2 )  
# r [fm],  V(Delta Omega-Delta Omega),  V(Delta Omega-SigmaStar XiStar),  V(SigmaStar XiStar-SigmaStar XiStar) [MeV]
0.00  24.5  -24.5  -5.2
0.01  22.7  -22.7  -6.3
0.02  20.8  -20.8  -7.4
0.03  19.1  -19.1  -8.5
0.04  17.6  -17.6  -9.5
0.05  16.2  -16.2  -10.4
0.06  15.0  -15.0  -11.2
0.07  13.9  -13.9  -12.0
0.08  12.9  -12.9  -12.8
0.09  11.9  -11.9  -13.5
0.10  10.9  -10.9  -14.2
0.11  10.0  -10.0  -15.0
0.12  9.0  -9.0  -15.7
0.13  7.9  -7.9  -16.5
0.14  6.8  -6.8  -17.3
0.15  5.7  -5.7  -18.2
0.16  4.5  -4.5  -19.1
0.17  3.2  -3.2  -20.1
0.18  1.9  -1.9  -21.0
0.19  0.5  -0.5  -22.0
0.20  -0.9  0.9  -23.0
0.21  -2.4  2.4  -24.1
0.22  -3.9  3.9  -25.2
0.23  -5.4  5.4  -26.2
0.24  -7.0  7.0  -27.4
0.25  -8.5  8.5  -28.5
0.26  -10.1  10.1  -29.7
0.27  -11.7  11.7  -30.9
0.28  -13.3  13.3  -32.1
0.29  -14.8  14.8  -33.3
0.30  -16.4  16.4  -34.5
0.31  -17.9  17.9  -35.6
0.32  -19.4  19.4  -36.6
0.33  -20.9  20.9  -37.6
0.34  -22.4  22.4  -38.5
0.35  -23.9  23.9  -39.4
0.36  -25.3  25.3  -40.1
0.37  -26.6  26.6  -40.9
0.38  -28.0  28.0  -41.5
0.39  -29.3  29.3  -42.1
0.40  -30.5  30.5  -42.6
0.41  -31.8  31.8  -43.1
0.42  -33.0  33.0  -43.6
0.43  -34.1  34.1  -44.0
0.44  -35.2  35.2  -44.3
0.45  -36.2  36.2  -44.7
0.46  -37.2  37.2  -45.0
0.47  -38.1  38.1  -45.2
0.48  -39.0  39.0  -45.4
0.49  -39.8  39.8  -45.6
0.50  -40.6  40.6  -45.7
0.51  -41.4  41.4  -45.9
0.52  -42.1  42.1  -45.9
0.53  -42.7  42.7  -46.0
0.54  -43.4  43.4  -45.9
0.55  -43.9  43.9  -45.9
0.56  -44.4  44.4  -45.8
0.57  -44.9  44.9  -45.7
0.58  -45.3  45.3  -45.5
0.59  -45.6  45.6  -45.3
0.60  -45.9  45.9  -45.1
0.61  -46.2  46.2  -44.9
0.62  -46.5  46.5  -44.6
0.63  -46.7  46.7  -44.3
0.64  -46.8  46.8  -44.0
0.65  -47.0  47.0  -43.7
0.66  -47.0  47.0  -43.3
0.67  -47.1  47.1  -42.9
0.68  -47.1  47.1  -42.5
0.69  -47.0  47.0  -42.1
0.70  -46.9  46.9  -41.7
0.71  -46.8  46.8  -41.2
0.72  -46.7  46.7  -40.8
0.73  -46.5  46.5  -40.3
0.74  -46.3  46.3  -39.9
0.75  -46.1  46.1  -39.4
0.76  -45.8  45.8  -38.9
0.77  -45.6  45.6  -38.4
0.78  -45.2  45.2  -37.9
0.79  -44.9  44.9  -37.3
0.80  -44.5  44.5  -36.8
0.81  -44.1  44.1  -36.3
0.82  -43.7  43.7  -35.7
0.83  -43.3  43.3  -35.2
0.84  -42.9  42.9  -34.7
0.85  -42.4  42.4  -34.1
0.86  -41.9  41.9  -33.6
0.87  -41.4  41.4  -33.0
0.88  -40.9  40.9  -32.5
0.89  -40.3  40.3  -31.9
0.90  -39.8  39.8  -31.3
0.91  -39.2  39.2  -30.8
0.92  -38.6  38.6  -30.2
0.93  -38.0  38.0  -29.7
0.94  -37.4  37.4  -29.1
0.95  -36.8  36.8  -28.5
0.96  -36.2  36.2  -28.0
0.97  -35.5  35.5  -27.4
0.98  -34.9  34.9  -26.9
0.99  -34.3  34.3  -26.3
1.00  -33.6  33.6  -25.7
1.01  -32.9  32.9  -25.2
1.02  -32.3  32.3  -24.6
1.03  -31.6  31.6  -24.0
1.04  -30.9  30.9  -23.5
1.05  -30.3  30.3  -22.9
1.06  -29.6  29.6  -22.4
1.07  -28.9  28.9  -21.8
1.08  -28.3  28.3  -21.3
1.09  -27.6  27.6  -20.7
1.10  -26.9  26.9  -20.2
1.11  -26.2  26.2  -19.6
1.12  -25.6  25.6  -19.1
1.13  -24.9  24.9  -18.6
1.14  -24.3  24.3  -18.1
1.15  -23.6  23.6  -17.5
1.16  -22.9  22.9  -17.0
1.17  -22.3  22.3  -16.5
1.18  -21.7  21.7  -16.0
1.19  -21.0  21.0  -15.5
1.20  -20.4  20.4  -15.0
1.21  -19.8  19.8  -14.6
1.22  -19.2  19.2  -14.1
1.23  -18.6  18.6  -13.6
1.24  -18.0  18.0  -13.2
1.25  -17.4  17.4  -12.7
1.26  -16.8  16.8  -12.3
1.27  -16.3  16.3  -11.8
1.28  -15.7  15.7  -11.4
1.29  -15.2  15.2  -11.0
1.30  -14.7  14.7  -10.6
1.31  -14.1  14.1  -10.2
1.32  -13.6  13.6  -9.8
1.33  -13.1  13.1  -9.4
1.34  -12.6  12.6  -9.0
1.35  -12.2  12.2  -8.6
1.36  -11.7  11.7  -8.3
1.37  -11.2  11.2  -7.9
1.38  -10.8  10.8  -7.6
1.39  -10.4  10.4  -7.3
1.40  -9.9  9.9  -7.0
1.41  -9.5  9.5  -6.6
1.42  -9.1  9.1  -6.3
1.43  -8.7  8.7  -6.0
1.44  -8.4  8.4  -5.8
1.45  -8.0  8.0  -5.5
1.46  -7.7  7.7  -5.2
1.47  -7.3  7.3  -5.0
1.48  -7.0  7.0  -4.7
1.49  -6.7  6.7  -4.5
1.50  -6.4  6.4  -4.2
1.51  -6.1  6.1  -4.0
1.52  -5.8  5.8  -3.8
1.53  -5.5  5.5  -3.6
1.54  -5.2  5.2  -3.4
1.55  -5.0  5.0  -3.2
1.56  -4.7  4.7  -3.0
1.57  -4.5  4.5  -2.8
1.58  -4.2  4.2  -2.7
1.59  -4.0  4.0  -2.5
1.60  -3.8  3.8  -2.4
1.61  -3.6  3.6  -2.2
1.62  -3.4  3.4  -2.1
1.63  -3.2  3.2  -1.9
1.64  -3.0  3.0  -1.8
1.65  -2.9  2.9  -1.7
1.66  -2.7  2.7  -1.6
1.67  -2.6  2.6  -1.5
1.68  -2.4  2.4  -1.4
1.69  -2.3  2.3  -1.3
1.70  -2.1  2.1  -1.2
1.71  -2.0  2.0  -1.1
1.72  -1.9  1.9  -1.0
1.73  -1.8  1.8  -0.9
1.74  -1.7  1.7  -0.8
1.75  -1.5  1.5  -0.8
1.76  -1.4  1.4  -0.7
1.77  -1.4  1.4  -0.6
1.78  -1.3  1.3  -0.6
1.79  -1.2  1.2  -0.5
1.80  -1.1  1.1  -0.5
1.81  -1.0  1.0  -0.4
1.82  -1.0  1.0  -0.4
1.83  -0.9  0.9  -0.4
1.84  -0.8  0.8  -0.3
1.85  -0.8  0.8  -0.3
1.86  -0.7  0.7  -0.3
1.87  -0.7  0.7  -0.2
1.88  -0.6  0.6  -0.2
1.89  -0.6  0.6  -0.2
1.90  -0.5  0.5  -0.1
1.91  -0.5  0.5  -0.1
1.92  -0.4  0.4  -0.1
1.93  -0.4  0.4  -0.1
1.94  -0.4  0.4  -0.1
1.95  -0.3  0.3  -0.1
1.96  -0.3  0.3  0.0
1.97  -0.3  0.3  0.0
1.98  -0.3  0.3  0.0
1.99  -0.2  0.2  0.0
2.00  -0.2  0.2  0.0
2.01  -0.2  0.2  0.0
2.02  -0.2  0.2  0.0
2.03  -0.2  0.2  0.0
2.04  -0.1  0.1  0.0
2.05  -0.1  0.1  0.0
2.06  -0.1  0.1  0.0
2.07  -0.1  0.1  0.0
2.08  -0.1  0.1  0.0
2.09  -0.1  0.1  0.0
2.10  -0.1  0.1  0.0
2.11  -0.1  0.1  0.0
2.12  0.0  0.0  0.0
2.13  0.0  0.0  0.0
2.14  0.0  0.0  0.0
2.15  0.0  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-3_LambdaXiStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Lambda XiStar
# r [fm],  V( J = 2 , I = 1/2 ),  V( 1 , 1/2 ) [MeV]
0.00  211.9  256.2
0.01  212.5  255.5
0.02  213.2  254.9
0.03  213.8  254.3
0.04  214.4  253.6
0.05  215.0  252.9
0.06  215.7  252.2
0.07  216.3  251.4
0.08  217.0  250.5
0.09  217.8  249.6
0.10  218.5  248.5
0.11  219.3  247.3
0.12  220.2  246.0
0.13  221.0  244.6
0.14  221.8  243.0
0.15  222.6  241.3
0.16  223.3  239.4
0.17  224.0  237.5
0.18  224.6  235.3
0.19  225.2  233.1
0.20  225.6  230.6
0.21  225.9  228.1
0.22  226.0  225.4
0.23  225.9  222.6
0.24  225.6  219.6
0.25  225.1  216.5
0.26  224.3  213.3
0.27  223.2  209.9
0.28  222.0  206.4
0.29  220.6  202.8
0.30  219.1  199.0
0.31  217.5  195.2
0.32  215.8  191.3
0.33  214.0  187.3
0.34  212.1  183.2
0.35  210.1  179.1
0.36  208.0  174.9
0.37  205.8  170.7
0.38  203.4  166.5
0.39  200.9  162.2
0.40  198.4  157.9
0.41  195.8  153.6
0.42  193.1  149.3
0.43  190.3  145.0
0.44  187.3  140.7
0.45  184.2  136.4
0.46  180.9  132.2
0.47  177.4  127.9
0.48  173.9  123.8
0.49  170.3  119.7
0.50  166.7  115.6
0.51  163.0  111.6
0.52  159.5  107.6
0.53  155.9  103.7
0.54  152.3  99.9
0.55  148.7  96.2
0.56  145.0  92.5
0.57  141.3  88.9
0.58  137.6  85.4
0.59  133.9  82.0
0.60  130.3  78.7
0.61  126.7  75.5
0.62  123.2  72.4
0.63  119.8  69.3
0.64  116.4  66.4
0.65  113.0  63.5
0.66  109.7  60.8
0.67  106.4  58.1
0.68  103.1  55.5
0.69  99.8  53.0
0.70  96.7  50.6
0.71  93.6  48.3
0.72  90.5  46.1
0.73  87.6  43.9
0.74  84.7  41.9
0.75  81.8  39.9
0.76  79.1  38.0
0.77  76.3  36.2
0.78  73.7  34.5
0.79  71.0  32.8
0.80  68.5  31.2
0.81  66.0  29.7
0.82  63.6  28.2
0.83  61.2  26.9
0.84  58.9  25.5
0.85  56.7  24.3
0.86  54.6  23.1
0.87  52.5  21.9
0.88  50.4  20.8
0.89  48.4  19.8
0.90  46.5  18.8
0.91  44.6  17.8
0.92  42.8  16.9
0.93  41.0  16.1
0.94  39.3  15.3
0.95  37.7  14.5
0.96  36.1  13.7
0.97  34.6  13.0
0.98  33.1  12.4
0.99  31.6  11.7
1.00  30.2  11.1
1.01  28.9  10.6
1.02  27.6  10.0
1.03  26.3  9.5
1.04  25.1  9.0
1.05  24.0  8.6
1.06  22.8  8.1
1.07  21.8  7.7
1.08  20.7  7.3
1.09  19.8  6.9
1.10  18.8  6.6
1.11  17.9  6.2
1.12  17.0  5.9
1.13  16.1  5.6
1.14  15.3  5.3
1.15  14.5  5.0
1.16  13.8  4.8
1.17  13.1  4.5
1.18  12.4  4.3
1.19  11.8  4.1
1.20  11.1  3.9
1.21  10.5  3.7
1.22  10.0  3.5
1.23  9.4  3.3
1.24  8.9  3.1
1.25  8.4  3.0
1.26  7.9  2.8
1.27  7.5  2.7
1.28  7.0  2.5
1.29  6.6  2.4
1.30  6.3  2.3
1.31  5.9  2.1
1.32  5.5  2.0
1.33  5.2  1.9
1.34  4.9  1.8
1.35  4.6  1.7
1.36  4.3  1.6
1.37  4.0  1.5
1.38  3.8  1.4
1.39  3.6  1.4
1.40  3.3  1.3
1.41  3.1  1.2
1.42  2.9  1.2
1.43  2.7  1.1
1.44  2.5  1.0
1.45  2.4  1.0
1.46  2.2  0.9
1.47  2.1  0.9
1.48  1.9  0.8
1.49  1.8  0.8
1.50  1.7  0.7
1.51  1.6  0.7
1.52  1.4  0.6
1.53  1.3  0.6
1.54  1.2  0.6
1.55  1.1  0.5
1.56  1.1  0.5
1.57  1.0  0.5
1.58  0.9  0.4
1.59  0.8  0.4
1.60  0.8  0.4
1.61  0.7  0.4
1.62  0.7  0.3
1.63  0.6  0.3
1.64  0.6  0.3
1.65  0.5  0.3
1.66  0.5  0.3
1.67  0.4  0.2
1.68  0.4  0.2
1.69  0.4  0.2
1.70  0.3  0.2
1.71  0.3  0.2
1.72  0.3  0.2
1.73  0.3  0.2
1.74  0.2  0.1
1.75  0.2  0.1
1.76  0.2  0.1
1.77  0.2  0.1
1.78  0.2  0.1
1.79  0.1  0.1
1.80  0.1  0.1
1.81  0.1  0.1
1.82  0.1  0.1
1.83  0.1  0.1
1.84  0.1  0.1
1.85  0.1  0.1
1.86  0.1  0.1
1.87  0.1  0.1
1.88  0.0  0.0
1.89  0.0  0.0
1.90  0.0  0.0
1.91  0.0  0.0
1.92  0.0  0.0
1.93  0.0  0.0
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-3_LambdaXi_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Lambda Xi
# r [fm],  V( J = 1 , I = 1/2 ),  V( 0 , 1/2 ) [MeV]
0.00  2249.2  536.8
0.01  2212.8  535.0
0.02  2177.1  533.3
0.03  2141.4  531.5
0.04  2105.0  529.7
0.05  2067.2  527.9
0.06  2027.5  525.8
0.07  1985.2  523.6
0.08  1940.1  521.1
0.09  1892.0  518.4
0.10  1841.0  515.3
0.11  1787.3  511.9
0.12  1731.1  508.1
0.13  1673.0  504.0
0.14  1613.4  499.5
0.15  1552.6  494.5
0.16  1491.3  489.2
0.17  1429.8  483.5
0.18  1368.5  477.4
0.19  1308.0  470.9
0.20  1248.4  464.0
0.21  1190.0  456.8
0.22  1133.0  449.2
0.23  1077.7  441.2
0.24  1024.0  433.0
0.25  972.1  424.4
0.26  922.0  415.6
0.27  873.9  406.5
0.28  827.8  397.2
0.29  783.8  387.6
0.30  741.8  377.8
0.31  702.0  367.8
0.32  664.2  357.7
0.33  628.4  347.5
0.34  594.4  337.2
0.35  562.2  326.9
0.36  531.7  316.6
0.37  502.7  306.4
0.38  475.3  296.2
0.39  449.4  286.0
0.40  425.0  275.9
0.41  402.0  265.9
0.42  380.3  256.0
0.43  359.9  246.2
0.44  340.5  236.5
0.45  322.2  227.1
0.46  304.8  217.8
0.47  288.3  208.7
0.48  272.7  199.8
0.49  257.9  191.2
0.50  244.0  182.8
0.51  230.9  174.6
0.52  218.6  166.6
0.53  207.0  158.8
0.54  196.1  151.3
0.55  185.8  144.1
0.56  176.0  137.1
0.57  166.7  130.3
0.58  158.0  123.8
0.59  149.7  117.6
0.60  141.9  111.6
0.61  134.5  105.8
0.62  127.6  100.2
0.63  121.0  94.9
0.64  114.9  89.8
0.65  109.0  85.0
0.66  103.5  80.3
0.67  98.2  75.9
0.68  93.2  71.6
0.69  88.5  67.6
0.70  84.0  63.8
0.71  79.8  60.1
0.72  75.8  56.7
0.73  72.0  53.4
0.74  68.5  50.2
0.75  65.1  47.3
0.76  61.8  44.5
0.77  58.8  41.8
0.78  55.9  39.3
0.79  53.1  36.9
0.80  50.5  34.7
0.81  48.0  32.5
0.82  45.6  30.5
0.83  43.4  28.7
0.84  41.2  26.9
0.85  39.2  25.2
0.86  37.2  23.6
0.87  35.4  22.1
0.88  33.7  20.7
0.89  32.0  19.4
0.90  30.4  18.2
0.91  28.9  17.0
0.92  27.4  16.0
0.93  26.0  14.9
0.94  24.7  14.0
0.95  23.5  13.1
0.96  22.3  12.2
0.97  21.2  11.5
0.98  20.1  10.7
0.99  19.1  10.0
1.00  18.1  9.4
1.01  17.2  8.8
1.02  16.3  8.2
1.03  15.4  7.7
1.04  14.6  7.2
1.05  13.8  6.7
1.06  13.1  6.3
1.07  12.4  5.9
1.08  11.7  5.5
1.09  11.1  5.1
1.10  10.5  4.8
1.11  9.9  4.5
1.12  9.4  4.2
1.13  8.8  3.9
1.14  8.3  3.7
1.15  7.9  3.4
1.16  7.4  3.2
1.17  7.0  3.0
1.18  6.6  2.8
1.19  6.2  2.6
1.20  5.9  2.5
1.21  5.5  2.3
1.22  5.2  2.2
1.23  4.9  2.0
1.24  4.6  1.9
1.25  4.3  1.8
1.26  4.0  1.7
1.27  3.8  1.5
1.28  3.5  1.4
1.29  3.3  1.4
1.30  3.1  1.3
1.31  2.9  1.2
1.32  2.7  1.1
1.33  2.5  1.0
1.34  2.4  1.0
1.35  2.2  0.9
1.36  2.1  0.9
1.37  1.9  0.8
1.38  1.8  0.7
1.39  1.7  0.7
1.40  1.5  0.7
1.41  1.4  0.6
1.42  1.3  0.6
1.43  1.2  0.5
1.44  1.1  0.5
1.45  1.1  0.5
1.46  1.0  0.4
1.47  0.9  0.4
1.48  0.8  0.4
1.49  0.8  0.4
1.50  0.7  0.3
1.51  0.7  0.3
1.52  0.6  0.3
1.53  0.6  0.3
1.54  0.5  0.2
1.55  0.5  0.2
1.56  0.4  0.2
1.57  0.4  0.2
1.58  0.4  0.2
1.59  0.3  0.2
1.60  0.3  0.2
1.61  0.3  0.1
1.62  0.2  0.1
1.63  0.2  0.1
1.64  0.2  0.1
1.65  0.2  0.1
1.66  0.2  0.1
1.67  0.1  0.1
1.68  0.1  0.1
1.69  0.1  0.1
1.70  0.1  0.1
1.71  0.1  0.1
1.72  0.1  0.1
1.73  0.1  0.1
1.74  0.1  0.1
1.75  0.1  0.0
1.76  0.1  0.0
1.77  0.0  0.0
1.78  0.0  0.0
1.79  0.0  0.0
1.80  0.0  0.0
1.81  0.0  0.0
1.82  0.0  0.0
1.83  0.0  0.0
1.84  0.0  0.0
1.85  0.0  0.0
1.86  0.0  0.0
1.87  0.0  0.0
1.88  0.0  0.0
1.89  0.0  0.0
1.90  0.0  0.0
1.91  0.0  0.0
1.92  0.0  0.0
1.93  0.0  0.0
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-3_NOmega_CC_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Oct. 9, 2023.
# N Omega in coupled channels. 
# r [fm],  V( J = 2 , I = 1/2 ) [MeV]
0.00  -16.6
0.01  -18.8
0.02  -21.0
0.03  -23.1
0.04  -25.3
0.05  -27.4
0.06  -29.4
0.07  -31.4
0.08  -33.4
0.09  -35.4
0.10  -37.4
0.11  -39.3
0.12  -41.3
0.13  -43.2
0.14  -45.2
0.15  -47.2
0.16  -49.2
0.17  -51.2
0.18  -53.2
0.19  -55.3
0.20  -57.4
0.21  -59.5
0.22  -61.5
0.23  -63.6
0.24  -65.7
0.25  -67.7
0.26  -69.8
0.27  -71.8
0.28  -73.8
0.29  -75.7
0.30  -77.6
0.31  -79.4
0.32  -81.1
0.33  -82.8
0.34  -84.5
0.35  -86.0
0.36  -87.4
0.37  -88.8
0.38  -90.1
0.39  -91.3
0.40  -92.4
0.41  -93.4
0.42  -94.3
0.43  -95.1
0.44  -95.8
0.45  -96.4
0.46  -96.9
0.47  -97.3
0.48  -97.7
0.49  -97.9
0.50  -98.0
0.51  -98.1
0.52  -98.0
0.53  -97.9
0.54  -97.7
0.55  -97.5
0.56  -97.1
0.57  -96.7
0.58  -96.2
0.59  -95.6
0.60  -95.0
0.61  -94.3
0.62  -93.6
0.63  -92.8
0.64  -92.0
0.65  -91.1
0.66  -90.1
0.67  -89.1
0.68  -88.1
0.69  -87.0
0.70  -85.9
0.71  -84.8
0.72  -83.6
0.73  -82.4
0.74  -81.2
0.75  -80.0
0.76  -78.7
0.77  -77.4
0.78  -76.1
0.79  -74.8
0.80  -73.4
0.81  -72.1
0.82  -70.7
0.83  -69.4
0.84  -68.0
0.85  -66.6
0.86  -65.2
0.87  -63.8
0.88  -62.4
0.89  -61.0
0.90  -59.6
0.91  -58.2
0.92  -56.8
0.93  -55.5
0.94  -54.1
0.95  -52.7
0.96  -51.3
0.97  -50.0
0.98  -48.7
0.99  -47.3
1.00  -46.0
1.01  -44.7
1.02  -43.4
1.03  -42.1
1.04  -40.8
1.05  -39.6
1.06  -38.4
1.07  -37.1
1.08  -36.0
1.09  -34.8
1.10  -33.6
1.11  -32.5
1.12  -31.4
1.13  -30.3
1.14  -29.2
1.15  -28.1
1.16  -27.1
1.17  -26.1
1.18  -25.1
1.19  -24.1
1.20  -23.2
1.21  -22.3
1.22  -21.4
1.23  -20.5
1.24  -19.6
1.25  -18.8
1.26  -18.0
1.27  -17.2
1.28  -16.5
1.29  -15.7
1.30  -15.0
1.31  -14.3
1.32  -13.7
1.33  -13.0
1.34  -12.4
1.35  -11.8
1.36  -11.2
1.37  -10.6
1.38  -10.1
1.39  -9.6
1.40  -9.1
1.41  -8.6
1.42  -8.1
1.43  -7.7
1.44  -7.3
1.45  -6.9
1.46  -6.5
1.47  -6.1
1.48  -5.8
1.49  -5.4
1.50  -5.1
1.51  -4.8
1.52  -4.5
1.53  -4.2
1.54  -4.0
1.55  -3.7
1.56  -3.5
1.57  -3.2
1.58  -3.0
1.59  -2.8
1.60  -2.6
1.61  -2.4
1.62  -2.3
1.63  -2.1
1.64  -2.0
1.65  -1.8
1.66  -1.7
1.67  -1.6
1.68  -1.4
1.69  -1.3
1.70  -1.2
1.71  -1.1
1.72  -1.0
1.73  -0.9
1.74  -0.9
1.75  -0.8
1.76  -0.7
1.77  -0.6
1.78  -0.6
1.79  -0.5
1.80  -0.5
1.81  -0.4
1.82  -0.4
1.83  -0.3
1.84  -0.3
1.85  -0.3
1.86  -0.2
1.87  -0.2
1.88  -0.2
1.89  -0.2
1.90  -0.1
1.91  -0.1
1.92  -0.1
1.93  -0.1
1.94  -0.1
1.95  0.0
1.96  0.0
1.97  0.0
1.98  0.0
1.99  0.0
2.00  0.0
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S-3_SigmaStarXiStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# SigmaStar XiStar
# r [fm],  V( J = 3 , I = 3/2 ),  V( 2 , 1/2 ),  V( 1 , 3/2 ),  V( 1 , 1/2 ),  V( 0 , 3/2 ),  V( 0 , 1/2 ) [MeV]
0.00  19.5  29.8  7.4  150.0  328.5  -178.2
0.01  19.2  29.1  7.3  149.1  326.0  -177.4
0.02  18.9  28.4  7.3  148.2  323.6  -176.7
0.03  18.5  27.8  7.2  147.3  321.2  -175.9
0.04  18.2  27.1  7.2  146.4  318.8  -175.1
0.05  17.9  26.4  7.1  145.4  316.2  -174.3
0.06  17.6  25.6  7.1  144.4  313.5  -173.4
0.07  17.3  24.8  7.0  143.3  310.6  -172.5
0.08  16.9  23.9  7.0  142.1  307.4  -171.5
0.09  16.5  22.9  6.9  140.8  303.9  -170.3
0.10  16.2  21.8  6.8  139.4  300.1  -169.1
0.11  15.8  20.6  6.8  137.8  296.0  -167.7
0.12  15.4  19.4  6.7  136.1  291.6  -166.2
0.13  15.0  18.0  6.6  134.3  286.9  -164.6
0.14  14.6  16.6  6.5  132.3  281.8  -162.8
0.15  14.2  15.1  6.4  130.3  276.5  -161.0
0.16  13.8  13.5  6.3  128.1  271.0  -159.0
0.17  13.3  11.9  6.2  125.8  265.1  -156.9
0.18  12.9  10.2  6.1  123.4  259.1  -154.7
0.19  12.4  8.4  6.0  120.9  252.9  -152.4
0.20  12.0  6.7  5.9  118.3  246.5  -150.1
0.21  11.5  4.9  5.8  115.6  239.9  -147.6
0.22  11.0  3.0  5.7  112.9  233.3  -145.0
0.23  10.5  1.2  5.6  110.1  226.5  -142.4
0.24  10.0  -0.6  5.4  107.3  219.7  -139.7
0.25  9.3  -2.4  5.3  104.4  212.8  -136.9
0.26  8.7  -4.2  5.2  101.5  205.8  -134.1
0.27  7.9  -6.0  5.1  98.5  198.9  -131.2
0.28  7.2  -7.8  5.0  95.5  191.9  -128.3
0.29  6.4  -9.5  4.9  92.5  185.0  -125.3
0.30  5.7  -11.2  4.8  89.5  178.0  -122.3
0.31  5.0  -12.8  4.7  86.4  171.1  -119.3
0.32  4.3  -14.4  4.6  83.4  164.3  -116.3
0.33  3.8  -15.9  4.5  80.4  157.5  -113.2
0.34  3.4  -17.4  4.3  77.4  150.7  -110.1
0.35  3.0  -18.9  4.2  74.4  144.1  -107.0
0.36  2.7  -20.2  4.1  71.4  137.5  -104.0
0.37  2.5  -21.6  4.0  68.5  131.0  -100.9
0.38  2.4  -22.8  3.9  65.5  124.6  -97.8
0.39  2.3  -24.0  3.8  62.7  118.3  -94.8
0.40  2.2  -25.1  3.7  59.8  112.1  -91.7
0.41  2.2  -26.2  3.6  57.0  106.0  -88.7
0.42  2.1  -27.2  3.6  54.2  100.1  -85.7
0.43  2.1  -28.1  3.5  51.5  94.4  -82.8
0.44  2.1  -29.0  3.4  48.9  88.7  -79.9
0.45  2.1  -29.8  3.4  46.3  83.3  -77.0
0.46  2.1  -30.5  3.3  43.8  77.9  -74.1
0.47  2.1  -31.1  3.3  41.3  72.8  -71.3
0.48  2.1  -31.7  3.3  38.9  67.8  -68.6
0.49  2.1  -32.2  3.3  36.6  62.9  -65.8
0.50  2.1  -32.7  3.2  34.3  58.2  -63.2
0.51  2.2  -33.1  3.2  32.2  53.6  -60.5
0.52  2.2  -33.4  3.2  30.0  49.1  -58.0
0.53  2.3  -33.7  3.2  28.0  44.8  -55.4
0.54  2.4  -33.9  3.2  26.0  40.7  -53.0
0.55  2.4  -34.1  3.1  24.1  36.7  -50.5
0.56  2.5  -34.2  3.1  22.3  32.9  -48.2
0.57  2.7  -34.2  3.1  20.5  29.2  -45.9
0.58  2.8  -34.2  3.1  18.9  25.6  -43.6
0.59  2.9  -34.2  3.1  17.3  22.2  -41.4
0.60  3.0  -34.1  3.1  15.7  18.9  -39.3
0.61  3.1  -33.9  3.0  14.3  15.8  -37.2
0.62  3.3  -33.7  3.0  12.9  12.8  -35.2
0.63  3.4  -33.5  3.0  11.5  9.9  -33.3
0.64  3.5  -33.3  3.0  10.3  7.1  -31.4
0.65  3.7  -33.0  3.0  9.1  4.5  -29.6
0.66  3.8  -32.7  2.9  7.9  2.0  -27.8
0.67  3.9  -32.3  2.9  6.9  -0.3  -26.1
0.68  4.1  -31.9  2.9  5.9  -2.6  -24.4
0.69  4.2  -31.5  2.9  4.9  -4.7  -22.9
0.70  4.3  -31.1  2.9  4.0  -6.7  -21.3
0.71  4.4  -30.7  2.8  3.2  -8.6  -19.9
0.72  4.5  -30.2  2.8  2.4  -10.4  -18.4
0.73  4.6  -29.7  2.8  1.7  -12.1  -17.1
0.74  4.7  -29.3  2.8  1.0  -13.6  -15.8
0.75  4.7  -28.8  2.7  0.4  -15.1  -14.5
0.76  4.8  -28.2  2.7  -0.2  -16.5  -13.3
0.77  4.9  -27.7  2.7  -0.7  -17.7  -12.2
0.78  4.9  -27.2  2.7  -1.2  -18.9  -11.1
0.79  5.0  -26.6  2.6  -1.6  -19.9  -10.1
0.80  5.0  -26.1  2.6  -2.0  -20.9  -9.1
0.81  5.1  -25.5  2.6  -2.4  -21.8  -8.2
0.82  5.1  -25.0  2.5  -2.7  -22.7  -7.3
0.83  5.1  -24.4  2.5  -3.0  -23.4  -6.4
0.84  5.1  -23.9  2.4  -3.3  -24.1  -5.6
0.85  5.1  -23.3  2.4  -3.5  -24.7  -4.9
0.86  5.1  -22.8  2.4  -3.8  -25.2  -4.2
0.87  5.1  -22.2  2.3  -3.9  -25.7  -3.5
0.88  5.0  -21.7  2.3  -4.1  -26.0  -2.9
0.89  5.0  -21.1  2.2  -4.2  -26.4  -2.3
0.90  5.0  -20.6  2.2  -4.3  -26.6  -1.7
0.91  4.9  -20.0  2.1  -4.4  -26.8  -1.2
0.92  4.9  -19.5  2.1  -4.5  -27.0  -0.7
0.93  4.8  -19.0  2.0  -4.5  -27.1  -0.3
0.94  4.8  -18.5  2.0  -4.6  -27.1  0.2
0.95  4.7  -17.9  1.9  -4.6  -27.1  0.5
0.96  4.6  -17.4  1.9  -4.6  -27.1  0.9
0.97  4.6  -16.9  1.8  -4.6  -27.0  1.2
0.98  4.5  -16.5  1.8  -4.5  -26.9  1.5
0.99  4.4  -16.0  1.7  -4.5  -26.7  1.8
1.00  4.3  -15.5  1.6  -4.5  -26.5  2.1
1.01  4.3  -15.0  1.6  -4.4  -26.3  2.3
1.02  4.2  -14.6  1.5  -4.3  -26.0  2.5
1.03  4.1  -14.1  1.5  -4.3  -25.7  2.7
1.04  4.0  -13.7  1.4  -4.2  -25.4  2.9
1.05  4.0  -13.2  1.4  -4.1  -25.0  3.0
1.06  3.9  -12.8  1.3  -4.0  -24.7  3.1
1.07  3.8  -12.4  1.3  -3.9  -24.3  3.2
1.08  3.7  -12.0  1.2  -3.8  -23.9  3.3
1.09  3.6  -11.6  1.1  -3.7  -23.5  3.4
1.10  3.5  -11.2  1.1  -3.6  -23.0  3.5
1.11  3.5  -10.8  1.0  -3.5  -22.6  3.5
1.12  3.4  -10.5  1.0  -3.4  -22.1  3.6
1.13  3.3  -10.1  0.9  -3.3  -21.6  3.6
1.14  3.2  -9.7  0.9  -3.2  -21.1  3.6
1.15  3.1  -9.4  0.8  -3.1  -20.6  3.6
1.16  3.1  -9.1  0.8  -3.0  -20.1  3.6
1.17  3.0  -8.7  0.8  -2.9  -19.6  3.6
1.18  2.9  -8.4  0.7  -2.8  -19.1  3.6
1.19  2.8  -8.1  0.7  -2.6  -18.6  3.6
1.20  2.8  -7.8  0.6  -2.5  -18.1  3.5
1.21  2.7  -7.5  0.6  -2.4  -17.6  3.5
1.22  2.6  -7.2  0.6  -2.3  -17.1  3.4
1.23  2.5  -6.9  0.5  -2.2  -16.6  3.4
1.24  2.5  -6.7  0.5  -2.1  -16.1  3.3
1.25  2.4  -6.4  0.5  -2.0  -15.6  3.3
1.26  2.3  -6.2  0.4  -2.0  -15.1  3.2
1.27  2.3  -5.9  0.4  -1.9  -14.6  3.1
1.28  2.2  -5.7  0.4  -1.8  -14.1  3.1
1.29  2.1  -5.4  0.3  -1.7  -13.6  3.0
1.30  2.1  -5.2  0.3  -1.6  -13.1  2.9
1.31  2.0  -5.0  0.3  -1.5  -12.7  2.9
1.32  1.9  -4.8  0.3  -1.5  -12.2  2.8
1.33  1.9  -4.6  0.2  -1.4  -11.8  2.7
1.34  1.8  -4.4  0.2  -1.3  -11.3  2.6
1.35  1.8  -4.2  0.2  -1.2  -10.9  2.5
1.36  1.7  -4.0  0.2  -1.2  -10.4  2.5
1.37  1.7  -3.8  0.2  -1.1  -10.0  2.4
1.38  1.6  -3.7  0.1  -1.1  -9.6  2.3
1.39  1.5  -3.5  0.1  -1.0  -9.2  2.2
1.40  1.5  -3.3  0.1  -0.9  -8.9  2.2
1.41  1.4  -3.2  0.1  -0.9  -8.5  2.1
1.42  1.4  -3.0  0.1  -0.8  -8.1  2.0
1.43  1.4  -2.9  0.1  -0.8  -7.8  1.9
1.44  1.3  -2.8  0.1  -0.7  -7.4  1.9
1.45  1.3  -2.6  0.1  -0.7  -7.1  1.8
1.46  1.2  -2.5  0.1  -0.6  -6.8  1.7
1.47  1.2  -2.4  0.0  -0.6  -6.4  1.6
1.48  1.1  -2.3  0.0  -0.6  -6.1  1.6
1.49  1.1  -2.2  0.0  -0.5  -5.9  1.5
1.50  1.1  -2.0  0.0  -0.5  -5.6  1.4
1.51  1.0  -1.9  0.0  -0.5  -5.3  1.4
1.52  1.0  -1.8  0.0  -0.4  -5.0  1.3
1.53  0.9  -1.8  0.0  -0.4  -4.8  1.3
1.54  0.9  -1.7  0.0  -0.4  -4.5  1.2
1.55  0.9  -1.6  0.0  -0.4  -4.3  1.1
1.56  0.8  -1.5  0.0  -0.3  -4.1  1.1
1.57  0.8  -1.4  0.0  -0.3  -3.9  1.0
1.58  0.8  -1.3  0.0  -0.3  -3.7  1.0
1.59  0.8  -1.3  0.0  -0.3  -3.5  0.9
1.60  0.7  -1.2  0.0  -0.2  -3.3  0.9
1.61  0.7  -1.1  0.0  -0.2  -3.1  0.9
1.62  0.7  -1.1  0.0  -0.2  -2.9  0.8
1.63  0.6  -1.0  0.0  -0.2  -2.8  0.8
1.64  0.6  -0.9  0.0  -0.2  -2.6  0.7
1.65  0.6  -0.9  0.0  -0.2  -2.4  0.7
1.66  0.6  -0.8  0.0  -0.2  -2.3  0.6
1.67  0.5  -0.8  0.0  -0.1  -2.2  0.6
1.68  0.5  -0.7  0.0  -0.1  -2.0  0.6
1.69  0.5  -0.7  0.0  -0.1  -1.9  0.5
1.70  0.5  -0.7  0.0  -0.1  -1.8  0.5
1.71  0.5  -0.6  0.0  -0.1  -1.7  0.5
1.72  0.4  -0.6  0.0  -0.1  -1.6  0.5
1.73  0.4  -0.5  0.0  -0.1  -1.5  0.4
1.74  0.4  -0.5  0.0  -0.1  -1.4  0.4
1.75  0.4  -0.5  0.0  -0.1  -1.3  0.4
1.76  0.4  -0.4  0.0  -0.1  -1.2  0.4
1.77  0.3  -0.4  0.0  -0.1  -1.1  0.3
1.78  0.3  -0.4  0.0  -0.1  -1.1  0.3
1.79  0.3  -0.4  0.0  0.0  -1.0  0.3
1.80  0.3  -0.3  0.0  0.0  -0.9  0.3
1.81  0.3  -0.3  0.0  0.0  -0.9  0.3
1.82  0.3  -0.3  0.0  0.0  -0.8  0.2
1.83  0.3  -0.3  0.0  0.0  -0.7  0.2
1.84  0.2  -0.3  0.0  0.0  -0.7  0.2
1.85  0.2  -0.2  0.0  0.0  -0.6  0.2
1.86  0.2  -0.2  0.0  0.0  -0.6  0.2
1.87  0.2  -0.2  0.0  0.0  -0.5  0.2
1.88  0.2  -0.2  0.0  0.0  -0.5  0.2
1.89  0.2  -0.2  0.0  0.0  -0.5  0.1
1.90  0.2  -0.2  0.0  0.0  -0.4  0.1
1.91  0.2  -0.2  0.0  0.0  -0.4  0.1
1.92  0.2  -0.1  0.0  0.0  -0.4  0.1
1.93  0.1  -0.1  0.0  0.0  -0.3  0.1
1.94  0.1  -0.1  0.0  0.0  -0.3  0.1
1.95  0.1  -0.1  0.0  0.0  -0.3  0.1
1.96  0.1  -0.1  0.0  0.0  -0.3  0.1
1.97  0.1  -0.1  0.0  0.0  -0.2  0.1
1.98  0.1  -0.1  0.0  0.0  -0.2  0.1
1.99  0.1  -0.1  0.0  0.0  -0.2  0.1
2.00  0.1  -0.1  0.0  0.0  -0.2  0.1
2.01  0.1  -0.1  0.0  0.0  -0.2  0.1
2.02  0.1  -0.1  0.0  0.0  -0.1  0.1
2.03  0.1  -0.1  0.0  0.0  -0.1  0.0
2.04  0.1  -0.1  0.0  0.0  -0.1  0.0
2.05  0.1  0.0  0.0  0.0  -0.1  0.0
2.06  0.1  0.0  0.0  0.0  -0.1  0.0
2.07  0.1  0.0  0.0  0.0  -0.1  0.0
2.08  0.1  0.0  0.0  0.0  -0.1  0.0
2.09  0.1  0.0  0.0  0.0  -0.1  0.0
2.10  0.0  0.0  0.0  0.0  -0.1  0.0
2.11  0.0  0.0  0.0  0.0  -0.1  0.0
2.12  0.0  0.0  0.0  0.0  -0.1  0.0
2.13  0.0  0.0  0.0  0.0  0.0  0.0
2.14  0.0  0.0  0.0  0.0  0.0  0.0
2.15  0.0  0.0  0.0  0.0  0.0  0.0
2.16  0.0  0.0  0.0  0.0  0.0  0.0
2.17  0.0  0.0  0.0  0.0  0.0  0.0
2.18  0.0  0.0  0.0  0.0  0.0  0.0
2.19  0.0  0.0  0.0  0.0  0.0  0.0
2.20  0.0  0.0  0.0  0.0  0.0  0.0
2.21  0.0  0.0  0.0  0.0  0.0  0.0
2.22  0.0  0.0  0.0  0.0  0.0  0.0
2.23  0.0  0.0  0.0  0.0  0.0  0.0
2.24  0.0  0.0  0.0  0.0  0.0  0.0
2.25  0.0  0.0  0.0  0.0  0.0  0.0
2.26  0.0  0.0  0.0  0.0  0.0  0.0
2.27  0.0  0.0  0.0  0.0  0.0  0.0
2.28  0.0  0.0  0.0  0.0  0.0  0.0
2.29  0.0  0.0  0.0  0.0  0.0  0.0
2.30  0.0  0.0  0.0  0.0  0.0  0.0
2.31  0.0  0.0  0.0  0.0  0.0  0.0
2.32  0.0  0.0  0.0  0.0  0.0  0.0
2.33  0.0  0.0  0.0  0.0  0.0  0.0
2.34  0.0  0.0  0.0  0.0  0.0  0.0
2.35  0.0  0.0  0.0  0.0  0.0  0.0
2.36  0.0  0.0  0.0  0.0  0.0  0.0
2.37  0.0  0.0  0.0  0.0  0.0  0.0
2.38  0.0  0.0  0.0  0.0  0.0  0.0
2.39  0.0  0.0  0.0  0.0  0.0  0.0
2.40  0.0  0.0  0.0  0.0  0.0  0.0
2.41  0.0  0.0  0.0  0.0  0.0  0.0
2.42  0.0  0.0  0.0  0.0  0.0  0.0
2.43  0.0  0.0  0.0  0.0  0.0  0.0
2.44  0.0  0.0  0.0  0.0  0.0  0.0
2.45  0.0  0.0  0.0  0.0  0.0  0.0
2.46  0.0  0.0  0.0  0.0  0.0  0.0
2.47  0.0  0.0  0.0  0.0  0.0  0.0
2.48  0.0  0.0  0.0  0.0  0.0  0.0
2.49  0.0  0.0  0.0  0.0  0.0  0.0
2.50  0.0  0.0  0.0  0.0  0.0  0.0


==> anc/V_S-3_SigmaStarXi_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# SigmaStar Xi
# r [fm],  V( J = 2 , I = 1/2 ),  V( 1 , 1/2 ) [MeV]
0.00  603.6  61.2
0.01  600.3  60.0
0.02  597.0  58.9
0.03  593.7  57.9
0.04  590.3  56.7
0.05  586.7  55.6
0.06  582.9  54.3
0.07  578.6  53.0
0.08  573.9  51.5
0.09  568.7  49.9
0.10  563.0  48.1
0.11  556.7  46.2
0.12  549.9  44.2
0.13  542.5  42.0
0.14  534.6  39.7
0.15  526.2  37.3
0.16  517.4  34.7
0.17  508.2  32.1
0.18  498.6  29.4
0.19  488.7  26.6
0.20  478.6  23.8
0.21  468.2  20.9
0.22  457.5  18.0
0.23  446.7  15.1
0.24  435.7  12.2
0.25  424.5  9.4
0.26  413.3  6.5
0.27  402.1  3.8
0.28  390.8  1.1
0.29  379.7  -1.6
0.30  368.7  -4.2
0.31  357.8  -6.7
0.32  347.1  -9.2
0.33  336.6  -11.7
0.34  326.1  -14.0
0.35  315.8  -16.4
0.36  305.6  -18.6
0.37  295.5  -20.7
0.38  285.6  -22.8
0.39  276.0  -24.8
0.40  266.6  -26.7
0.41  257.5  -28.5
0.42  248.6  -30.2
0.43  240.0  -31.8
0.44  231.6  -33.2
0.45  223.4  -34.6
0.46  215.3  -35.9
0.47  207.3  -37.0
0.48  199.6  -38.0
0.49  192.0  -39.0
0.50  184.8  -39.8
0.51  177.9  -40.6
0.52  171.2  -41.3
0.53  164.8  -41.9
0.54  158.7  -42.4
0.55  152.7  -42.8
0.56  146.9  -43.2
0.57  141.2  -43.4
0.58  135.7  -43.6
0.59  130.4  -43.7
0.60  125.4  -43.8
0.61  120.5  -43.8
0.62  115.9  -43.7
0.63  111.4  -43.6
0.64  107.1  -43.4
0.65  103.0  -43.2
0.66  99.0  -42.9
0.67  95.1  -42.6
0.68  91.4  -42.2
0.69  87.7  -41.8
0.70  84.2  -41.3
0.71  80.9  -40.8
0.72  77.7  -40.3
0.73  74.6  -39.8
0.74  71.7  -39.2
0.75  68.8  -38.6
0.76  66.1  -38.0
0.77  63.4  -37.4
0.78  60.8  -36.7
0.79  58.4  -36.0
0.80  56.0  -35.3
0.81  53.7  -34.6
0.82  51.4  -33.9
0.83  49.3  -33.2
0.84  47.2  -32.5
0.85  45.3  -31.8
0.86  43.4  -31.0
0.87  41.5  -30.3
0.88  39.8  -29.6
0.89  38.1  -28.8
0.90  36.4  -28.1
0.91  34.8  -27.3
0.92  33.3  -26.6
0.93  31.8  -25.9
0.94  30.4  -25.2
0.95  29.0  -24.4
0.96  27.7  -23.7
0.97  26.5  -23.0
0.98  25.3  -22.3
0.99  24.1  -21.6
1.00  23.0  -21.0
1.01  21.9  -20.3
1.02  20.8  -19.6
1.03  19.8  -19.0
1.04  18.9  -18.3
1.05  17.9  -17.7
1.06  17.1  -17.1
1.07  16.2  -16.5
1.08  15.4  -15.9
1.09  14.6  -15.3
1.10  13.9  -14.8
1.11  13.2  -14.2
1.12  12.5  -13.7
1.13  11.8  -13.1
1.14  11.2  -12.6
1.15  10.6  -12.1
1.16  10.0  -11.6
1.17  9.5  -11.2
1.18  8.9  -10.7
1.19  8.5  -10.3
1.20  8.0  -9.8
1.21  7.5  -9.4
1.22  7.1  -9.0
1.23  6.7  -8.6
1.24  6.3  -8.2
1.25  5.9  -7.8
1.26  5.5  -7.5
1.27  5.2  -7.1
1.28  4.9  -6.8
1.29  4.6  -6.5
1.30  4.3  -6.2
1.31  4.0  -5.9
1.32  3.8  -5.6
1.33  3.5  -5.3
1.34  3.3  -5.0
1.35  3.1  -4.8
1.36  2.9  -4.5
1.37  2.7  -4.3
1.38  2.5  -4.1
1.39  2.3  -3.9
1.40  2.2  -3.7
1.41  2.0  -3.5
1.42  1.9  -3.3
1.43  1.7  -3.1
1.44  1.6  -2.9
1.45  1.5  -2.7
1.46  1.4  -2.6
1.47  1.3  -2.4
1.48  1.2  -2.3
1.49  1.1  -2.2
1.50  1.0  -2.0
1.51  0.9  -1.9
1.52  0.9  -1.8
1.53  0.8  -1.7
1.54  0.7  -1.6
1.55  0.7  -1.5
1.56  0.6  -1.4
1.57  0.6  -1.3
1.58  0.5  -1.2
1.59  0.5  -1.1
1.60  0.4  -1.1
1.61  0.4  -1.0
1.62  0.4  -0.9
1.63  0.3  -0.9
1.64  0.3  -0.8
1.65  0.3  -0.7
1.66  0.2  -0.7
1.67  0.2  -0.6
1.68  0.2  -0.6
1.69  0.2  -0.5
1.70  0.2  -0.5
1.71  0.1  -0.5
1.72  0.1  -0.4
1.73  0.1  -0.4
1.74  0.1  -0.4
1.75  0.1  -0.3
1.76  0.1  -0.3
1.77  0.1  -0.3
1.78  0.1  -0.3
1.79  0.0  -0.2
1.80  0.0  -0.2
1.81  0.0  -0.2
1.82  0.0  -0.2
1.83  0.0  -0.2
1.84  0.0  -0.1
1.85  0.0  -0.1
1.86  0.0  -0.1
1.87  0.0  -0.1
1.88  0.0  -0.1
1.89  0.0  -0.1
1.90  0.0  -0.1
1.91  0.0  -0.1
1.92  0.0  -0.1
1.93  0.0  -0.1
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-3_SigmaXiStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Sigma XiStar
# r [fm],  V( J = 2 , I = 3/2 ),  V( 2 , 1/2 ),  V( 1 , 1/2 ) [MeV]
0.00  10995.6  372.6  681.7
0.01  10540.7  369.5  677.4
0.02  10088.8  366.4  673.1
0.03  9636.9  363.4  668.9
0.04  9182.0  360.2  664.5
0.05  8721.9  356.9  659.9
0.06  8256.2  353.4  655.0
0.07  7786.1  349.6  649.7
0.08  7314.7  345.5  643.8
0.09  6846.0  340.9  637.4
0.10  6385.0  336.0  630.3
0.11  5936.2  330.6  622.6
0.12  5504.2  324.8  614.2
0.13  5092.6  318.5  605.3
0.14  4704.1  312.0  595.8
0.15  4340.6  305.0  585.7
0.16  4003.0  297.8  575.0
0.17  3691.5  290.2  563.9
0.18  3405.5  282.4  552.4
0.19  3144.2  274.4  540.5
0.20  2906.1  266.3  528.3
0.21  2689.4  258.0  515.8
0.22  2492.4  249.6  503.0
0.23  2313.3  241.1  490.1
0.24  2150.1  232.7  476.9
0.25  2001.3  224.2  463.6
0.26  1865.2  215.7  450.1
0.27  1740.5  207.4  436.7
0.28  1626.1  199.1  423.2
0.29  1520.9  190.9  409.9
0.30  1424.1  182.8  396.6
0.31  1334.8  174.9  383.6
0.32  1252.4  167.1  370.8
0.33  1176.1  159.5  358.2
0.34  1105.5  152.0  345.7
0.35  1040.0  144.6  333.5
0.36  979.2  137.5  321.4
0.37  922.6  130.4  309.6
0.38  869.8  123.6  298.0
0.39  820.6  117.0  286.7
0.40  774.7  110.6  275.7
0.41  731.8  104.5  265.1
0.42  691.7  98.6  254.7
0.43  654.1  92.9  244.7
0.44  618.8  87.4  235.0
0.45  585.7  82.1  225.5
0.46  554.5  77.1  216.2
0.47  525.1  72.2  207.1
0.48  497.4  67.6  198.3
0.49  471.3  63.2  189.8
0.50  446.8  59.0  181.6
0.51  423.7  55.0  173.8
0.52  402.0  51.2  166.3
0.53  381.5  47.6  159.1
0.54  362.2  44.2  152.3
0.55  344.0  40.9  145.7
0.56  326.8  37.9  139.3
0.57  310.5  35.0  133.1
0.58  295.1  32.2  127.2
0.59  280.5  29.6  121.5
0.60  266.7  27.2  116.1
0.61  253.7  24.9  110.9
0.62  241.3  22.8  106.0
0.63  229.7  20.8  101.3
0.64  218.6  18.9  96.9
0.65  208.1  17.1  92.6
0.66  198.2  15.5  88.5
0.67  188.7  13.9  84.5
0.68  179.7  12.5  80.8
0.69  171.2  11.1  77.1
0.70  163.1  9.9  73.7
0.71  155.4  8.7  70.4
0.72  148.1  7.6  67.2
0.73  141.2  6.6  64.2
0.74  134.6  5.7  61.4
0.75  128.3  4.9  58.7
0.76  122.4  4.1  56.0
0.77  116.7  3.3  53.5
0.78  111.3  2.7  51.1
0.79  106.1  2.0  48.9
0.80  101.2  1.5  46.7
0.81  96.6  0.9  44.5
0.82  92.1  0.5  42.5
0.83  87.9  0.0  40.6
0.84  83.8  -0.4  38.8
0.85  80.0  -0.8  37.0
0.86  76.3  -1.1  35.3
0.87  72.9  -1.4  33.7
0.88  69.5  -1.7  32.2
0.89  66.3  -1.9  30.7
0.90  63.3  -2.1  29.3
0.91  60.4  -2.3  27.9
0.92  57.6  -2.5  26.6
0.93  55.0  -2.6  25.4
0.94  52.5  -2.8  24.2
0.95  50.1  -2.9  23.0
0.96  47.8  -3.0  22.0
0.97  45.6  -3.1  20.9
0.98  43.5  -3.1  19.9
0.99  41.5  -3.2  19.0
1.00  39.6  -3.2  18.1
1.01  37.8  -3.3  17.2
1.02  36.0  -3.3  16.3
1.03  34.4  -3.3  15.5
1.04  32.8  -3.3  14.7
1.05  31.3  -3.3  14.0
1.06  29.8  -3.3  13.3
1.07  28.4  -3.3  12.6
1.08  27.1  -3.3  12.0
1.09  25.8  -3.3  11.4
1.10  24.6  -3.2  10.8
1.11  23.4  -3.2  10.2
1.12  22.3  -3.2  9.7
1.13  21.3  -3.1  9.1
1.14  20.3  -3.1  8.6
1.15  19.3  -3.0  8.2
1.16  18.4  -3.0  7.7
1.17  17.5  -2.9  7.3
1.18  16.6  -2.9  6.9
1.19  15.8  -2.8  6.5
1.20  15.1  -2.7  6.1
1.21  14.3  -2.7  5.8
1.22  13.6  -2.6  5.5
1.23  13.0  -2.6  5.1
1.24  12.3  -2.5  4.8
1.25  11.7  -2.4  4.5
1.26  11.1  -2.4  4.3
1.27  10.6  -2.3  4.0
1.28  10.0  -2.2  3.8
1.29  9.5  -2.2  3.5
1.30  9.0  -2.1  3.3
1.31  8.6  -2.0  3.1
1.32  8.1  -2.0  2.9
1.33  7.7  -1.9  2.7
1.34  7.3  -1.8  2.6
1.35  6.9  -1.8  2.4
1.36  6.6  -1.7  2.2
1.37  6.2  -1.7  2.1
1.38  5.9  -1.6  2.0
1.39  5.6  -1.5  1.8
1.40  5.3  -1.5  1.7
1.41  5.0  -1.4  1.6
1.42  4.7  -1.4  1.5
1.43  4.4  -1.3  1.4
1.44  4.2  -1.3  1.3
1.45  4.0  -1.2  1.2
1.46  3.7  -1.2  1.1
1.47  3.5  -1.1  1.0
1.48  3.3  -1.1  0.9
1.49  3.1  -1.0  0.9
1.50  3.0  -1.0  0.8
1.51  2.8  -0.9  0.7
1.52  2.6  -0.9  0.7
1.53  2.5  -0.8  0.6
1.54  2.3  -0.8  0.6
1.55  2.2  -0.8  0.5
1.56  2.0  -0.7  0.5
1.57  1.9  -0.7  0.5
1.58  1.8  -0.7  0.4
1.59  1.7  -0.6  0.4
1.60  1.6  -0.6  0.4
1.61  1.5  -0.6  0.3
1.62  1.4  -0.5  0.3
1.63  1.3  -0.5  0.3
1.64  1.2  -0.5  0.2
1.65  1.1  -0.4  0.2
1.66  1.1  -0.4  0.2
1.67  1.0  -0.4  0.2
1.68  0.9  -0.4  0.2
1.69  0.9  -0.3  0.2
1.70  0.8  -0.3  0.1
1.71  0.8  -0.3  0.1
1.72  0.7  -0.3  0.1
1.73  0.7  -0.3  0.1
1.74  0.6  -0.3  0.1
1.75  0.6  -0.2  0.1
1.76  0.5  -0.2  0.1
1.77  0.5  -0.2  0.1
1.78  0.4  -0.2  0.1
1.79  0.4  -0.2  0.1
1.80  0.4  -0.2  0.0
1.81  0.4  -0.2  0.0
1.82  0.3  -0.1  0.0
1.83  0.3  -0.1  0.0
1.84  0.3  -0.1  0.0
1.85  0.3  -0.1  0.0
1.86  0.2  -0.1  0.0
1.87  0.2  -0.1  0.0
1.88  0.2  -0.1  0.0
1.89  0.2  -0.1  0.0
1.90  0.2  -0.1  0.0
1.91  0.2  -0.1  0.0
1.92  0.1  -0.1  0.0
1.93  0.1  -0.1  0.0
1.94  0.1  -0.1  0.0
1.95  0.1  0.0  0.0
1.96  0.1  0.0  0.0
1.97  0.1  0.0  0.0
1.98  0.1  0.0  0.0
1.99  0.1  0.0  0.0
2.00  0.1  0.0  0.0
2.01  0.1  0.0  0.0
2.02  0.0  0.0  0.0
2.03  0.0  0.0  0.0
2.04  0.0  0.0  0.0
2.05  0.0  0.0  0.0
2.06  0.0  0.0  0.0
2.07  0.0  0.0  0.0
2.08  0.0  0.0  0.0
2.09  0.0  0.0  0.0
2.10  0.0  0.0  0.0
2.11  0.0  0.0  0.0
2.12  0.0  0.0  0.0
2.13  0.0  0.0  0.0
2.14  0.0  0.0  0.0
2.15  0.0  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-3_SigmaXi_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Sigma Xi
# r [fm],  V( J = 1 , I = 3/2 ),  V( 1 , 1/2 ),  V( 0 , 3/2 ) [MeV]
0.00  611.8  2664.0  854.2
0.01  606.0  2614.6  845.1
0.02  600.3  2566.2  836.2
0.03  594.7  2517.7  827.3
0.04  588.9  2468.3  818.2
0.05  582.9  2417.2  808.7
0.06  576.4  2363.6  798.6
0.07  569.5  2306.7  787.6
0.08  562.0  2246.4  775.8
0.09  553.8  2182.4  763.0
0.10  545.0  2114.9  749.2
0.11  535.5  2044.1  734.5
0.12  525.3  1970.6  718.8
0.13  514.6  1894.9  702.2
0.14  503.3  1817.7  684.9
0.15  491.4  1739.7  666.9
0.16  479.2  1661.5  648.3
0.17  466.5  1583.6  629.2
0.18  453.6  1506.6  609.8
0.19  440.4  1431.1  590.1
0.20  427.0  1357.3  570.3
0.21  413.5  1285.6  550.4
0.22  400.0  1216.2  530.5
0.23  386.4  1149.3  510.7
0.24  372.8  1085.1  491.0
0.25  359.2  1023.7  471.5
0.26  345.7  965.0  452.2
0.27  332.4  909.1  433.2
0.28  319.2  856.0  414.5
0.29  306.3  805.8  396.3
0.30  293.6  758.2  378.5
0.31  281.2  713.2  361.2
0.32  269.1  670.8  344.5
0.33  257.3  630.8  328.4
0.34  245.9  592.9  312.8
0.35  234.8  557.1  297.8
0.36  224.1  523.4  283.4
0.37  213.7  491.5  269.6
0.38  203.7  461.4  256.2
0.39  194.0  433.1  243.4
0.40  184.7  406.5  231.2
0.41  175.7  381.6  219.5
0.42  167.1  358.3  208.2
0.43  158.8  336.4  197.5
0.44  150.8  315.9  187.2
0.45  143.2  296.5  177.3
0.46  135.9  278.4  167.9
0.47  128.8  261.2  158.9
0.48  122.1  245.1  150.3
0.49  115.6  230.0  142.0
0.50  109.4  215.9  134.2
0.51  103.5  202.7  126.7
0.52  97.9  190.4  119.6
0.53  92.5  178.8  112.8
0.54  87.4  168.0  106.4
0.55  82.5  157.9  100.3
0.56  77.9  148.4  94.5
0.57  73.5  139.4  89.0
0.58  69.3  131.0  83.8
0.59  65.3  123.2  78.8
0.60  61.5  115.8  74.1
0.61  57.9  108.9  69.6
0.62  54.4  102.5  65.4
0.63  51.2  96.5  61.3
0.64  48.1  90.9  57.5
0.65  45.1  85.6  53.9
0.66  42.4  80.7  50.5
0.67  39.7  76.0  47.2
0.68  37.3  71.7  44.2
0.69  34.9  67.5  41.3
0.70  32.7  63.7  38.5
0.71  30.6  60.1  36.0
0.72  28.6  56.7  33.5
0.73  26.7  53.5  31.2
0.74  24.9  50.6  29.0
0.75  23.2  47.8  27.0
0.76  21.7  45.2  25.0
0.77  20.2  42.7  23.2
0.78  18.8  40.4  21.5
0.79  17.5  38.2  19.9
0.80  16.2  36.1  18.4
0.81  15.1  34.2  17.0
0.82  14.0  32.3  15.6
0.83  12.9  30.6  14.4
0.84  11.9  29.0  13.2
0.85  11.0  27.5  12.1
0.86  10.2  26.0  11.0
0.87  9.4  24.6  10.1
0.88  8.6  23.4  9.2
0.89  7.9  22.1  8.3
0.90  7.3  21.0  7.5
0.91  6.7  19.9  6.8
0.92  6.1  18.9  6.1
0.93  5.6  17.9  5.5
0.94  5.1  16.9  4.9
0.95  4.6  16.0  4.4
0.96  4.2  15.2  3.9
0.97  3.8  14.4  3.4
0.98  3.4  13.7  3.0
0.99  3.1  13.0  2.6
1.00  2.7  12.3  2.3
1.01  2.5  11.6  1.9
1.02  2.2  11.0  1.6
1.03  1.9  10.4  1.3
1.04  1.7  9.9  1.1
1.05  1.5  9.3  0.9
1.06  1.3  8.8  0.7
1.07  1.1  8.4  0.5
1.08  1.0  7.9  0.3
1.09  0.8  7.5  0.2
1.10  0.7  7.1  0.0
1.11  0.6  6.7  -0.1
1.12  0.5  6.3  -0.2
1.13  0.4  5.9  -0.3
1.14  0.3  5.6  -0.4
1.15  0.2  5.3  -0.4
1.16  0.1  5.0  -0.5
1.17  0.1  4.7  -0.6
1.18  0.0  4.4  -0.6
1.19  0.0  4.2  -0.6
1.20  -0.1  3.9  -0.7
1.21  -0.1  3.7  -0.7
1.22  -0.1  3.5  -0.7
1.23  -0.2  3.2  -0.7
1.24  -0.2  3.0  -0.7
1.25  -0.2  2.9  -0.7
1.26  -0.2  2.7  -0.7
1.27  -0.2  2.5  -0.7
1.28  -0.2  2.3  -0.7
1.29  -0.2  2.2  -0.7
1.30  -0.2  2.1  -0.7
1.31  -0.2  1.9  -0.7
1.32  -0.2  1.8  -0.6
1.33  -0.2  1.7  -0.6
1.34  -0.2  1.6  -0.6
1.35  -0.2  1.4  -0.6
1.36  -0.2  1.3  -0.6
1.37  -0.2  1.3  -0.5
1.38  -0.2  1.2  -0.5
1.39  -0.2  1.1  -0.5
1.40  -0.2  1.0  -0.5
1.41  -0.2  0.9  -0.5
1.42  -0.2  0.9  -0.4
1.43  -0.2  0.8  -0.4
1.44  -0.2  0.7  -0.4
1.45  -0.2  0.7  -0.4
1.46  -0.1  0.6  -0.3
1.47  -0.1  0.6  -0.3
1.48  -0.1  0.5  -0.3
1.49  -0.1  0.5  -0.3
1.50  -0.1  0.4  -0.3
1.51  -0.1  0.4  -0.3
1.52  -0.1  0.4  -0.2
1.53  -0.1  0.3  -0.2
1.54  -0.1  0.3  -0.2
1.55  -0.1  0.3  -0.2
1.56  -0.1  0.3  -0.2
1.57  -0.1  0.2  -0.2
1.58  -0.1  0.2  -0.1
1.59  -0.1  0.2  -0.1
1.60  0.0  0.2  -0.1
1.61  0.0  0.2  -0.1
1.62  0.0  0.1  -0.1
1.63  0.0  0.1  -0.1
1.64  0.0  0.1  -0.1
1.65  0.0  0.1  -0.1
1.66  0.0  0.1  -0.1
1.67  0.0  0.1  -0.1
1.68  0.0  0.1  -0.1
1.69  0.0  0.1  -0.1
1.70  0.0  0.1  0.0
1.71  0.0  0.0  0.0
1.72  0.0  0.0  0.0
1.73  0.0  0.0  0.0
1.74  0.0  0.0  0.0
1.75  0.0  0.0  0.0
1.76  0.0  0.0  0.0
1.77  0.0  0.0  0.0
1.78  0.0  0.0  0.0
1.79  0.0  0.0  0.0
1.80  0.0  0.0  0.0
1.81  0.0  0.0  0.0
1.82  0.0  0.0  0.0
1.83  0.0  0.0  0.0
1.84  0.0  0.0  0.0
1.85  0.0  0.0  0.0
1.86  0.0  0.0  0.0
1.87  0.0  0.0  0.0
1.88  0.0  0.0  0.0
1.89  0.0  0.0  0.0
1.90  0.0  0.0  0.0
1.91  0.0  0.0  0.0
1.92  0.0  0.0  0.0
1.93  0.0  0.0  0.0
1.94  0.0  0.0  0.0
1.95  0.0  0.0  0.0
1.96  0.0  0.0  0.0
1.97  0.0  0.0  0.0
1.98  0.0  0.0  0.0
1.99  0.0  0.0  0.0
2.00  0.0  0.0  0.0
2.01  0.0  0.0  0.0
2.02  0.0  0.0  0.0
2.03  0.0  0.0  0.0
2.04  0.0  0.0  0.0
2.05  0.0  0.0  0.0
2.06  0.0  0.0  0.0
2.07  0.0  0.0  0.0
2.08  0.0  0.0  0.0
2.09  0.0  0.0  0.0
2.10  0.0  0.0  0.0
2.11  0.0  0.0  0.0
2.12  0.0  0.0  0.0
2.13  0.0  0.0  0.0
2.14  0.0  0.0  0.0
2.15  0.0  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-4_LambdaOmega_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Lambda Omega
# r [fm],  V( J = 1 , I = 0 ) [MeV]
0.00  85.7
0.01  84.9
0.02  84.1
0.03  83.3
0.04  82.5
0.05  81.7
0.06  80.8
0.07  79.9
0.08  78.8
0.09  77.7
0.10  76.4
0.11  75.0
0.12  73.6
0.13  72.0
0.14  70.3
0.15  68.5
0.16  66.6
0.17  64.6
0.18  62.6
0.19  60.5
0.20  58.3
0.21  56.0
0.22  53.8
0.23  51.4
0.24  49.1
0.25  46.8
0.26  44.4
0.27  42.0
0.28  39.7
0.29  37.3
0.30  34.9
0.31  32.6
0.32  30.2
0.33  27.9
0.34  25.5
0.35  23.2
0.36  21.0
0.37  18.8
0.38  16.6
0.39  14.4
0.40  12.3
0.41  10.3
0.42  8.3
0.43  6.4
0.44  4.5
0.45  2.7
0.46  1.0
0.47  -0.6
0.48  -2.2
0.49  -3.6
0.50  -5.0
0.51  -6.4
0.52  -7.7
0.53  -8.9
0.54  -10.1
0.55  -11.2
0.56  -12.2
0.57  -13.2
0.58  -14.0
0.59  -14.8
0.60  -15.6
0.61  -16.3
0.62  -16.9
0.63  -17.5
0.64  -18.0
0.65  -18.5
0.66  -18.9
0.67  -19.2
0.68  -19.5
0.69  -19.7
0.70  -19.9
0.71  -20.1
0.72  -20.2
0.73  -20.3
0.74  -20.3
0.75  -20.3
0.76  -20.2
0.77  -20.2
0.78  -20.1
0.79  -19.9
0.80  -19.7
0.81  -19.5
0.82  -19.3
0.83  -19.1
0.84  -18.8
0.85  -18.5
0.86  -18.2
0.87  -17.9
0.88  -17.6
0.89  -17.3
0.90  -16.9
0.91  -16.5
0.92  -16.2
0.93  -15.8
0.94  -15.4
0.95  -15.0
0.96  -14.6
0.97  -14.2
0.98  -13.8
0.99  -13.4
1.00  -13.0
1.01  -12.6
1.02  -12.2
1.03  -11.8
1.04  -11.4
1.05  -11.1
1.06  -10.7
1.07  -10.3
1.08  -9.9
1.09  -9.6
1.10  -9.2
1.11  -8.8
1.12  -8.5
1.13  -8.2
1.14  -7.8
1.15  -7.5
1.16  -7.2
1.17  -6.9
1.18  -6.6
1.19  -6.3
1.20  -6.0
1.21  -5.7
1.22  -5.5
1.23  -5.2
1.24  -4.9
1.25  -4.7
1.26  -4.5
1.27  -4.2
1.28  -4.0
1.29  -3.8
1.30  -3.6
1.31  -3.4
1.32  -3.2
1.33  -3.1
1.34  -2.9
1.35  -2.7
1.36  -2.6
1.37  -2.4
1.38  -2.3
1.39  -2.1
1.40  -2.0
1.41  -1.9
1.42  -1.8
1.43  -1.7
1.44  -1.6
1.45  -1.5
1.46  -1.4
1.47  -1.3
1.48  -1.2
1.49  -1.1
1.50  -1.0
1.51  -1.0
1.52  -0.9
1.53  -0.8
1.54  -0.8
1.55  -0.7
1.56  -0.7
1.57  -0.6
1.58  -0.6
1.59  -0.5
1.60  -0.5
1.61  -0.5
1.62  -0.4
1.63  -0.4
1.64  -0.4
1.65  -0.3
1.66  -0.3
1.67  -0.3
1.68  -0.2
1.69  -0.2
1.70  -0.2
1.71  -0.2
1.72  -0.2
1.73  -0.2
1.74  -0.1
1.75  -0.1
1.76  -0.1
1.77  -0.1
1.78  -0.1
1.79  -0.1
1.80  -0.1
1.81  -0.1
1.82  -0.1
1.83  -0.1
1.84  0.0
1.85  0.0
1.86  0.0
1.87  0.0
1.88  0.0
1.89  0.0
1.90  0.0
1.91  0.0
1.92  0.0
1.93  0.0
1.94  0.0
1.95  0.0
1.96  0.0
1.97  0.0
1.98  0.0
1.99  0.0
2.00  0.0
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S-4_SigmaOmega_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Sigma Omega
# r [fm],  V( J = 2 , I = 1 ) [MeV]
0.00  1657.6
0.01  1635.4
0.02  1613.6
0.03  1591.8
0.04  1569.6
0.05  1546.5
0.06  1522.1
0.07  1496.0
0.08  1468.1
0.09  1438.1
0.10  1406.0
0.11  1372.0
0.12  1336.2
0.13  1298.7
0.14  1259.9
0.15  1220.1
0.16  1179.4
0.17  1138.2
0.18  1096.8
0.19  1055.3
0.20  1014.1
0.21  973.2
0.22  933.0
0.23  893.4
0.24  854.7
0.25  816.9
0.26  780.1
0.27  744.4
0.28  709.8
0.29  676.4
0.30  644.2
0.31  613.3
0.32  583.6
0.33  555.0
0.34  527.7
0.35  501.5
0.36  476.4
0.37  452.4
0.38  429.4
0.39  407.5
0.40  386.7
0.41  366.8
0.42  348.0
0.43  330.0
0.44  312.8
0.45  296.5
0.46  281.0
0.47  266.1
0.48  252.0
0.49  238.6
0.50  225.9
0.51  213.9
0.52  202.5
0.53  191.7
0.54  181.5
0.55  171.8
0.56  162.6
0.57  153.9
0.58  145.6
0.59  137.7
0.60  130.3
0.61  123.3
0.62  116.7
0.63  110.4
0.64  104.5
0.65  98.9
0.66  93.6
0.67  88.6
0.68  83.8
0.69  79.3
0.70  75.0
0.71  71.0
0.72  67.2
0.73  63.6
0.74  60.2
0.75  57.0
0.76  53.9
0.77  51.0
0.78  48.3
0.79  45.7
0.80  43.3
0.81  41.0
0.82  38.8
0.83  36.7
0.84  34.7
0.85  32.9
0.86  31.1
0.87  29.5
0.88  27.9
0.89  26.4
0.90  25.0
0.91  23.7
0.92  22.4
0.93  21.2
0.94  20.1
0.95  19.0
0.96  18.0
0.97  17.0
0.98  16.1
0.99  15.2
1.00  14.4
1.01  13.6
1.02  12.9
1.03  12.2
1.04  11.5
1.05  10.9
1.06  10.3
1.07  9.7
1.08  9.2
1.09  8.6
1.10  8.2
1.11  7.7
1.12  7.3
1.13  6.8
1.14  6.5
1.15  6.1
1.16  5.7
1.17  5.4
1.18  5.1
1.19  4.8
1.20  4.5
1.21  4.2
1.22  4.0
1.23  3.7
1.24  3.5
1.25  3.3
1.26  3.1
1.27  2.9
1.28  2.7
1.29  2.5
1.30  2.4
1.31  2.2
1.32  2.1
1.33  2.0
1.34  1.8
1.35  1.7
1.36  1.6
1.37  1.5
1.38  1.4
1.39  1.3
1.40  1.2
1.41  1.1
1.42  1.0
1.43  1.0
1.44  0.9
1.45  0.8
1.46  0.8
1.47  0.7
1.48  0.7
1.49  0.6
1.50  0.6
1.51  0.5
1.52  0.5
1.53  0.5
1.54  0.4
1.55  0.4
1.56  0.4
1.57  0.3
1.58  0.3
1.59  0.3
1.60  0.3
1.61  0.2
1.62  0.2
1.63  0.2
1.64  0.2
1.65  0.2
1.66  0.1
1.67  0.1
1.68  0.1
1.69  0.1
1.70  0.1
1.71  0.1
1.72  0.1
1.73  0.1
1.74  0.1
1.75  0.1
1.76  0.1
1.77  0.1
1.78  0.0
1.79  0.0
1.80  0.0
1.81  0.0
1.82  0.0
1.83  0.0
1.84  0.0
1.85  0.0
1.86  0.0
1.87  0.0
1.88  0.0
1.89  0.0
1.90  0.0
1.91  0.0
1.92  0.0
1.93  0.0
1.94  0.0
1.95  0.0
1.96  0.0
1.97  0.0
1.98  0.0
1.99  0.0
2.00  0.0
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S-4_SigmaStarOmega_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# SigmaStar Omega
# r [fm],  V( J = 2 , I = 1 ),  V( 1 , 1 ),  V( 0 , 1 ) [MeV]
0.00  -57.1  144.0  251.3
0.01  -55.7  143.2  249.1
0.02  -54.3  142.4  247.0
0.03  -52.9  141.6  245.0
0.04  -51.5  140.7  242.8
0.05  -50.0  139.9  240.6
0.06  -48.5  138.9  238.2
0.07  -46.8  137.9  235.6
0.08  -44.9  136.8  232.8
0.09  -42.9  135.6  229.7
0.10  -40.7  134.3  226.4
0.11  -38.3  132.8  222.7
0.12  -35.8  131.2  218.8
0.13  -33.0  129.5  214.6
0.14  -30.1  127.7  210.1
0.15  -27.0  125.8  205.4
0.16  -23.8  123.7  200.5
0.17  -20.5  121.5  195.4
0.18  -17.0  119.3  190.1
0.19  -13.5  117.0  184.6
0.20  -9.9  114.5  179.0
0.21  -6.2  112.0  173.3
0.22  -2.6  109.5  167.5
0.23  1.1  106.9  161.7
0.24  4.8  104.2  155.8
0.25  8.4  101.5  149.9
0.26  12.0  98.7  143.9
0.27  15.6  96.0  138.0
0.28  19.1  93.2  132.1
0.29  22.5  90.4  126.3
0.30  25.9  87.5  120.5
0.31  29.2  84.7  114.7
0.32  32.4  81.8  109.0
0.33  35.5  79.0  103.4
0.34  38.5  76.1  97.9
0.35  41.4  73.3  92.4
0.36  44.2  70.5  87.1
0.37  46.8  67.7  81.9
0.38  49.3  65.0  76.8
0.39  51.7  62.2  71.8
0.40  53.9  59.6  67.0
0.41  55.9  56.9  62.3
0.42  57.9  54.3  57.8
0.43  59.6  51.7  53.4
0.44  61.2  49.2  49.1
0.45  62.6  46.8  45.0
0.46  63.8  44.4  41.1
0.47  64.8  42.1  37.4
0.48  65.6  39.9  33.8
0.49  66.3  37.7  30.3
0.50  66.9  35.5  27.0
0.51  67.3  33.5  23.8
0.52  67.7  31.4  20.8
0.53  67.9  29.5  17.9
0.54  67.9  27.6  15.2
0.55  67.9  25.8  12.6
0.56  67.7  24.1  10.2
0.57  67.4  22.4  7.9
0.58  66.9  20.8  5.7
0.59  66.4  19.3  3.7
0.60  65.8  17.8  1.8
0.61  65.1  16.4  0.0
0.62  64.4  15.1  -1.7
0.63  63.6  13.8  -3.3
0.64  62.7  12.5  -4.8
0.65  61.8  11.4  -6.1
0.66  60.8  10.3  -7.4
0.67  59.7  9.2  -8.5
0.68  58.6  8.3  -9.6
0.69  57.4  7.3  -10.5
0.70  56.2  6.5  -11.4
0.71  55.0  5.6  -12.2
0.72  53.8  4.9  -12.9
0.73  52.6  4.1  -13.6
0.74  51.3  3.5  -14.1
0.75  50.0  2.8  -14.6
0.76  48.8  2.2  -15.1
0.77  47.5  1.7  -15.4
0.78  46.2  1.2  -15.7
0.79  44.9  0.7  -16.0
0.80  43.6  0.3  -16.2
0.81  42.3  -0.1  -16.3
0.82  41.0  -0.5  -16.4
0.83  39.7  -0.8  -16.5
0.84  38.5  -1.1  -16.5
0.85  37.2  -1.4  -16.5
0.86  36.0  -1.6  -16.5
0.87  34.8  -1.9  -16.4
0.88  33.6  -2.1  -16.3
0.89  32.5  -2.2  -16.1
0.90  31.3  -2.4  -16.0
0.91  30.2  -2.5  -15.8
0.92  29.1  -2.6  -15.6
0.93  28.0  -2.7  -15.3
0.94  27.0  -2.8  -15.1
0.95  25.9  -2.9  -14.8
0.96  24.9  -2.9  -14.6
0.97  24.0  -2.9  -14.3
0.98  23.0  -3.0  -14.0
0.99  22.1  -3.0  -13.7
1.00  21.2  -3.0  -13.3
1.01  20.3  -3.0  -13.0
1.02  19.5  -3.0  -12.7
1.03  18.6  -2.9  -12.3
1.04  17.8  -2.9  -12.0
1.05  17.1  -2.9  -11.7
1.06  16.3  -2.8  -11.3
1.07  15.6  -2.8  -11.0
1.08  14.9  -2.7  -10.7
1.09  14.2  -2.7  -10.3
1.10  13.6  -2.6  -10.0
1.11  13.0  -2.6  -9.6
1.12  12.3  -2.5  -9.3
1.13  11.8  -2.4  -9.0
1.14  11.2  -2.4  -8.7
1.15  10.6  -2.3  -8.3
1.16  10.1  -2.2  -8.0
1.17  9.6  -2.1  -7.7
1.18  9.2  -2.1  -7.4
1.19  8.7  -2.0  -7.1
1.20  8.3  -1.9  -6.8
1.21  7.8  -1.9  -6.6
1.22  7.4  -1.8  -6.3
1.23  7.0  -1.7  -6.0
1.24  6.7  -1.7  -5.8
1.25  6.3  -1.6  -5.5
1.26  6.0  -1.5  -5.3
1.27  5.6  -1.5  -5.0
1.28  5.3  -1.4  -4.8
1.29  5.0  -1.3  -4.6
1.30  4.8  -1.3  -4.3
1.31  4.5  -1.2  -4.1
1.32  4.2  -1.2  -3.9
1.33  4.0  -1.1  -3.7
1.34  3.8  -1.0  -3.6
1.35  3.5  -1.0  -3.4
1.36  3.3  -0.9  -3.2
1.37  3.1  -0.9  -3.0
1.38  2.9  -0.9  -2.9
1.39  2.8  -0.8  -2.7
1.40  2.6  -0.8  -2.6
1.41  2.4  -0.7  -2.4
1.42  2.3  -0.7  -2.3
1.43  2.1  -0.6  -2.2
1.44  2.0  -0.6  -2.0
1.45  1.9  -0.6  -1.9
1.46  1.8  -0.5  -1.8
1.47  1.6  -0.5  -1.7
1.48  1.5  -0.5  -1.6
1.49  1.4  -0.5  -1.5
1.50  1.3  -0.4  -1.4
1.51  1.3  -0.4  -1.3
1.52  1.2  -0.4  -1.3
1.53  1.1  -0.4  -1.2
1.54  1.0  -0.3  -1.1
1.55  0.9  -0.3  -1.0
1.56  0.9  -0.3  -1.0
1.57  0.8  -0.3  -0.9
1.58  0.8  -0.3  -0.8
1.59  0.7  -0.2  -0.8
1.60  0.7  -0.2  -0.7
1.61  0.6  -0.2  -0.7
1.62  0.6  -0.2  -0.6
1.63  0.5  -0.2  -0.6
1.64  0.5  -0.2  -0.6
1.65  0.4  -0.2  -0.5
1.66  0.4  -0.1  -0.5
1.67  0.4  -0.1  -0.4
1.68  0.3  -0.1  -0.4
1.69  0.3  -0.1  -0.4
1.70  0.3  -0.1  -0.4
1.71  0.3  -0.1  -0.3
1.72  0.2  -0.1  -0.3
1.73  0.2  -0.1  -0.3
1.74  0.2  -0.1  -0.3
1.75  0.2  -0.1  -0.2
1.76  0.2  -0.1  -0.2
1.77  0.2  -0.1  -0.2
1.78  0.1  -0.1  -0.2
1.79  0.1  0.0  -0.2
1.80  0.1  0.0  -0.2
1.81  0.1  0.0  -0.1
1.82  0.1  0.0  -0.1
1.83  0.1  0.0  -0.1
1.84  0.1  0.0  -0.1
1.85  0.1  0.0  -0.1
1.86  0.1  0.0  -0.1
1.87  0.1  0.0  -0.1
1.88  0.1  0.0  -0.1
1.89  0.0  0.0  -0.1
1.90  0.0  0.0  -0.1
1.91  0.0  0.0  -0.1
1.92  0.0  0.0  0.0
1.93  0.0  0.0  0.0
1.94  0.0  0.0  0.0
1.95  0.0  0.0  0.0
1.96  0.0  0.0  0.0
1.97  0.0  0.0  0.0
1.98  0.0  0.0  0.0
1.99  0.0  0.0  0.0
2.00  0.0  0.0  0.0
2.01  0.0  0.0  0.0
2.02  0.0  0.0  0.0
2.03  0.0  0.0  0.0
2.04  0.0  0.0  0.0
2.05  0.0  0.0  0.0
2.06  0.0  0.0  0.0
2.07  0.0  0.0  0.0
2.08  0.0  0.0  0.0
2.09  0.0  0.0  0.0
2.10  0.0  0.0  0.0
2.11  0.0  0.0  0.0
2.12  0.0  0.0  0.0
2.13  0.0  0.0  0.0
2.14  0.0  0.0  0.0
2.15  0.0  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-4_XiStarXiStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# XiStar XiStar
# r [fm],  V( J = 2 , I = 1 ),  V( 1 , 0 ),  V( 0 , 1 ) [MeV]
0.00  -55.8  129.4  298.6
0.01  -52.6  128.6  296.2
0.02  -49.4  127.8  293.8
0.03  -46.3  126.9  291.4
0.04  -43.0  126.1  289.0
0.05  -39.6  125.2  286.4
0.06  -36.0  124.2  283.7
0.07  -32.2  123.2  280.7
0.08  -27.9  122.0  277.5
0.09  -23.3  120.8  274.0
0.10  -18.2  119.4  270.2
0.11  -12.7  117.9  266.0
0.12  -6.8  116.3  261.5
0.13  -0.5  114.5  256.8
0.14  6.3  112.7  251.7
0.15  13.4  110.7  246.3
0.16  20.7  108.5  240.7
0.17  28.4  106.3  234.8
0.18  36.3  104.0  228.7
0.19  44.3  101.6  222.4
0.20  52.5  99.1  216.0
0.21  60.7  96.6  209.5
0.22  69.0  94.0  202.8
0.23  77.1  91.3  196.1
0.24  85.2  88.6  189.4
0.25  93.1  85.9  182.6
0.26  100.7  83.1  175.8
0.27  108.2  80.3  169.0
0.28  115.4  77.6  162.2
0.29  122.4  74.7  155.5
0.30  129.1  71.9  148.8
0.31  135.5  69.1  142.2
0.32  141.7  66.3  135.6
0.33  147.6  63.5  129.1
0.34  153.2  60.7  122.7
0.35  158.4  57.9  116.4
0.36  163.2  55.2  110.2
0.37  167.6  52.4  104.2
0.38  171.6  49.8  98.2
0.39  175.3  47.1  92.4
0.40  178.5  44.5  86.7
0.41  181.3  41.9  81.2
0.42  183.8  39.4  75.8
0.43  185.7  37.0  70.6
0.44  187.3  34.6  65.6
0.45  188.3  32.3  60.7
0.46  188.9  30.0  56.0
0.47  189.0  27.8  51.5
0.48  188.7  25.7  47.1
0.49  188.1  23.7  42.9
0.50  187.1  21.7  38.9
0.51  185.9  19.8  35.0
0.52  184.4  17.9  31.3
0.53  182.7  16.2  27.7
0.54  180.7  14.5  24.3
0.55  178.4  12.9  21.1
0.56  175.9  11.3  18.0
0.57  173.1  9.9  15.1
0.58  170.2  8.5  12.3
0.59  167.0  7.2  9.6
0.60  163.8  5.9  7.1
0.61  160.4  4.7  4.7
0.62  157.0  3.6  2.5
0.63  153.5  2.6  0.4
0.64  149.9  1.6  -1.6
0.65  146.3  0.7  -3.5
0.66  142.6  -0.2  -5.2
0.67  138.8  -1.0  -6.8
0.68  135.0  -1.7  -8.3
0.69  131.1  -2.4  -9.7
0.70  127.3  -3.0  -11.0
0.71  123.5  -3.6  -12.2
0.72  119.8  -4.1  -13.3
0.73  116.0  -4.6  -14.3
0.74  112.4  -5.0  -15.3
0.75  108.7  -5.4  -16.1
0.76  105.1  -5.7  -16.8
0.77  101.6  -6.0  -17.5
0.78  98.0  -6.3  -18.1
0.79  94.6  -6.5  -18.6
0.80  91.2  -6.7  -19.1
0.81  87.9  -6.8  -19.4
0.82  84.7  -7.0  -19.8
0.83  81.5  -7.1  -20.0
0.84  78.5  -7.1  -20.3
0.85  75.5  -7.2  -20.4
0.86  72.6  -7.2  -20.6
0.87  69.8  -7.2  -20.6
0.88  67.0  -7.2  -20.7
0.89  64.3  -7.2  -20.6
0.90  61.7  -7.1  -20.6
0.91  59.2  -7.0  -20.5
0.92  56.8  -6.9  -20.4
0.93  54.4  -6.8  -20.2
0.94  52.1  -6.7  -20.0
0.95  49.9  -6.6  -19.8
0.96  47.8  -6.5  -19.6
0.97  45.7  -6.3  -19.3
0.98  43.7  -6.2  -19.1
0.99  41.8  -6.1  -18.8
1.00  40.0  -5.9  -18.5
1.01  38.2  -5.7  -18.1
1.02  36.4  -5.6  -17.8
1.03  34.8  -5.4  -17.4
1.04  33.2  -5.2  -17.1
1.05  31.7  -5.1  -16.7
1.06  30.2  -4.9  -16.3
1.07  28.8  -4.7  -15.9
1.08  27.4  -4.6  -15.5
1.09  26.1  -4.4  -15.2
1.10  24.9  -4.2  -14.8
1.11  23.7  -4.0  -14.3
1.12  22.5  -3.9  -13.9
1.13  21.4  -3.7  -13.5
1.14  20.4  -3.6  -13.1
1.15  19.3  -3.4  -12.7
1.16  18.4  -3.3  -12.3
1.17  17.5  -3.1  -11.9
1.18  16.6  -3.0  -11.6
1.19  15.7  -2.8  -11.2
1.20  14.9  -2.7  -10.8
1.21  14.2  -2.6  -10.4
1.22  13.4  -2.4  -10.0
1.23  12.7  -2.3  -9.7
1.24  12.0  -2.2  -9.3
1.25  11.4  -2.1  -9.0
1.26  10.8  -2.0  -8.6
1.27  10.2  -1.8  -8.3
1.28  9.7  -1.7  -7.9
1.29  9.1  -1.6  -7.6
1.30  8.6  -1.6  -7.3
1.31  8.2  -1.5  -7.0
1.32  7.7  -1.4  -6.7
1.33  7.3  -1.3  -6.4
1.34  6.9  -1.2  -6.1
1.35  6.5  -1.1  -5.9
1.36  6.1  -1.1  -5.6
1.37  5.8  -1.0  -5.3
1.38  5.4  -0.9  -5.1
1.39  5.1  -0.9  -4.9
1.40  4.8  -0.8  -4.6
1.41  4.5  -0.8  -4.4
1.42  4.3  -0.7  -4.2
1.43  4.0  -0.7  -4.0
1.44  3.8  -0.6  -3.8
1.45  3.5  -0.6  -3.6
1.46  3.3  -0.5  -3.4
1.47  3.1  -0.5  -3.2
1.48  2.9  -0.5  -3.1
1.49  2.8  -0.4  -2.9
1.50  2.6  -0.4  -2.8
1.51  2.4  -0.4  -2.6
1.52  2.3  -0.3  -2.5
1.53  2.1  -0.3  -2.3
1.54  2.0  -0.3  -2.2
1.55  1.9  -0.3  -2.1
1.56  1.7  -0.2  -1.9
1.57  1.6  -0.2  -1.8
1.58  1.5  -0.2  -1.7
1.59  1.4  -0.2  -1.6
1.60  1.3  -0.2  -1.5
1.61  1.2  -0.1  -1.4
1.62  1.2  -0.1  -1.4
1.63  1.1  -0.1  -1.3
1.64  1.0  -0.1  -1.2
1.65  0.9  -0.1  -1.1
1.66  0.9  -0.1  -1.0
1.67  0.8  -0.1  -1.0
1.68  0.8  -0.1  -0.9
1.69  0.7  -0.1  -0.9
1.70  0.7  -0.1  -0.8
1.71  0.6  -0.1  -0.7
1.72  0.6  0.0  -0.7
1.73  0.5  0.0  -0.6
1.74  0.5  0.0  -0.6
1.75  0.5  0.0  -0.6
1.76  0.4  0.0  -0.5
1.77  0.4  0.0  -0.5
1.78  0.4  0.0  -0.4
1.79  0.3  0.0  -0.4
1.80  0.3  0.0  -0.4
1.81  0.3  0.0  -0.4
1.82  0.3  0.0  -0.3
1.83  0.2  0.0  -0.3
1.84  0.2  0.0  -0.3
1.85  0.2  0.0  -0.3
1.86  0.2  0.0  -0.2
1.87  0.2  0.0  -0.2
1.88  0.2  0.0  -0.2
1.89  0.1  0.0  -0.2
1.90  0.1  0.0  -0.2
1.91  0.1  0.0  -0.2
1.92  0.1  0.0  -0.1
1.93  0.1  0.0  -0.1
1.94  0.1  0.0  -0.1
1.95  0.1  0.0  -0.1
1.96  0.1  0.0  -0.1
1.97  0.1  0.0  -0.1
1.98  0.1  0.0  -0.1
1.99  0.1  0.0  -0.1
2.00  0.1  0.0  -0.1
2.01  0.0  0.0  -0.1
2.02  0.0  0.0  -0.1
2.03  0.0  0.0  -0.1
2.04  0.0  0.0  0.0
2.05  0.0  0.0  0.0
2.06  0.0  0.0  0.0
2.07  0.0  0.0  0.0
2.08  0.0  0.0  0.0
2.09  0.0  0.0  0.0
2.10  0.0  0.0  0.0
2.11  0.0  0.0  0.0
2.12  0.0  0.0  0.0
2.13  0.0  0.0  0.0
2.14  0.0  0.0  0.0
2.15  0.0  0.0  0.0
2.16  0.0  0.0  0.0
2.17  0.0  0.0  0.0
2.18  0.0  0.0  0.0
2.19  0.0  0.0  0.0
2.20  0.0  0.0  0.0
2.21  0.0  0.0  0.0
2.22  0.0  0.0  0.0
2.23  0.0  0.0  0.0
2.24  0.0  0.0  0.0
2.25  0.0  0.0  0.0
2.26  0.0  0.0  0.0
2.27  0.0  0.0  0.0
2.28  0.0  0.0  0.0
2.29  0.0  0.0  0.0
2.30  0.0  0.0  0.0
2.31  0.0  0.0  0.0
2.32  0.0  0.0  0.0
2.33  0.0  0.0  0.0
2.34  0.0  0.0  0.0
2.35  0.0  0.0  0.0
2.36  0.0  0.0  0.0
2.37  0.0  0.0  0.0
2.38  0.0  0.0  0.0
2.39  0.0  0.0  0.0
2.40  0.0  0.0  0.0
2.41  0.0  0.0  0.0
2.42  0.0  0.0  0.0
2.43  0.0  0.0  0.0
2.44  0.0  0.0  0.0
2.45  0.0  0.0  0.0
2.46  0.0  0.0  0.0
2.47  0.0  0.0  0.0
2.48  0.0  0.0  0.0
2.49  0.0  0.0  0.0
2.50  0.0  0.0  0.0


==> anc/V_S-4_XiXiStar_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Xi XiStar
# r [fm],  V( J = 1 , I = 1 ),  V( 1 , 0 ) [MeV]
0.00  1787.6  116.5
0.01  1767.2  115.3
0.02  1747.2  114.2
0.03  1727.2  113.0
0.04  1706.8  111.8
0.05  1685.6  110.5
0.06  1663.2  109.2
0.07  1639.2  107.7
0.08  1613.4  106.2
0.09  1585.7  104.4
0.10  1556.0  102.5
0.11  1524.4  100.5
0.12  1491.0  98.2
0.13  1456.0  95.8
0.14  1419.6  93.3
0.15  1382.0  90.5
0.16  1343.4  87.7
0.17  1304.1  84.7
0.18  1264.4  81.7
0.19  1224.5  78.5
0.20  1184.5  75.3
0.21  1144.7  71.9
0.22  1105.1  68.6
0.23  1066.0  65.2
0.24  1027.3  61.8
0.25  989.3  58.4
0.26  951.9  55.0
0.27  915.3  51.6
0.28  879.6  48.3
0.29  844.7  45.0
0.30  810.7  41.7
0.31  777.7  38.5
0.32  745.7  35.2
0.33  714.8  32.1
0.34  684.9  28.9
0.35  656.0  25.8
0.36  628.1  22.8
0.37  601.3  19.8
0.38  575.4  16.9
0.39  550.5  14.1
0.40  526.5  11.3
0.41  503.5  8.7
0.42  481.2  6.1
0.43  459.9  3.7
0.44  439.3  1.3
0.45  419.6  -1.0
0.46  400.6  -3.1
0.47  382.4  -5.1
0.48  364.9  -7.0
0.49  348.1  -8.8
0.50  332.0  -10.6
0.51  316.6  -12.2
0.52  301.9  -13.7
0.53  287.8  -15.2
0.54  274.3  -16.5
0.55  261.4  -17.8
0.56  249.0  -18.9
0.57  237.2  -20.0
0.58  225.9  -20.9
0.59  215.2  -21.8
0.60  204.9  -22.6
0.61  195.0  -23.3
0.62  185.7  -24.0
0.63  176.7  -24.5
0.64  168.2  -25.0
0.65  160.0  -25.5
0.66  152.3  -25.8
0.67  144.9  -26.1
0.68  137.8  -26.3
0.69  131.1  -26.5
0.70  124.6  -26.6
0.71  118.5  -26.7
0.72  112.7  -26.7
0.73  107.2  -26.7
0.74  101.9  -26.6
0.75  96.9  -26.5
0.76  92.1  -26.3
0.77  87.6  -26.1
0.78  83.2  -25.9
0.79  79.1  -25.6
0.80  75.2  -25.3
0.81  71.5  -25.0
0.82  67.9  -24.7
0.83  64.6  -24.3
0.84  61.4  -23.9
0.85  58.3  -23.5
0.86  55.4  -23.1
0.87  52.7  -22.6
0.88  50.1  -22.2
0.89  47.6  -21.7
0.90  45.2  -21.2
0.91  43.0  -20.8
0.92  40.8  -20.3
0.93  38.8  -19.8
0.94  36.9  -19.3
0.95  35.0  -18.8
0.96  33.3  -18.3
0.97  31.6  -17.8
0.98  30.0  -17.3
0.99  28.5  -16.8
1.00  27.1  -16.3
1.01  25.8  -15.8
1.02  24.5  -15.3
1.03  23.2  -14.8
1.04  22.1  -14.3
1.05  21.0  -13.8
1.06  19.9  -13.3
1.07  18.9  -12.9
1.08  18.0  -12.4
1.09  17.1  -12.0
1.10  16.2  -11.5
1.11  15.4  -11.1
1.12  14.6  -10.7
1.13  13.8  -10.3
1.14  13.1  -9.9
1.15  12.5  -9.5
1.16  11.8  -9.1
1.17  11.2  -8.7
1.18  10.6  -8.3
1.19  10.1  -8.0
1.20  9.6  -7.6
1.21  9.1  -7.3
1.22  8.6  -7.0
1.23  8.2  -6.7
1.24  7.7  -6.4
1.25  7.3  -6.1
1.26  6.9  -5.8
1.27  6.6  -5.5
1.28  6.2  -5.2
1.29  5.9  -5.0
1.30  5.6  -4.7
1.31  5.3  -4.5
1.32  5.0  -4.3
1.33  4.7  -4.1
1.34  4.4  -3.9
1.35  4.2  -3.7
1.36  4.0  -3.5
1.37  3.7  -3.3
1.38  3.5  -3.1
1.39  3.3  -2.9
1.40  3.1  -2.8
1.41  3.0  -2.6
1.42  2.8  -2.5
1.43  2.6  -2.3
1.44  2.5  -2.2
1.45  2.3  -2.1
1.46  2.2  -1.9
1.47  2.1  -1.8
1.48  1.9  -1.7
1.49  1.8  -1.6
1.50  1.7  -1.5
1.51  1.6  -1.4
1.52  1.5  -1.3
1.53  1.4  -1.3
1.54  1.3  -1.2
1.55  1.2  -1.1
1.56  1.2  -1.0
1.57  1.1  -1.0
1.58  1.0  -0.9
1.59  1.0  -0.8
1.60  0.9  -0.8
1.61  0.8  -0.7
1.62  0.8  -0.7
1.63  0.7  -0.6
1.64  0.7  -0.6
1.65  0.6  -0.5
1.66  0.6  -0.5
1.67  0.5  -0.5
1.68  0.5  -0.4
1.69  0.5  -0.4
1.70  0.4  -0.4
1.71  0.4  -0.3
1.72  0.4  -0.3
1.73  0.4  -0.3
1.74  0.3  -0.3
1.75  0.3  -0.2
1.76  0.3  -0.2
1.77  0.3  -0.2
1.78  0.2  -0.2
1.79  0.2  -0.2
1.80  0.2  -0.2
1.81  0.2  -0.1
1.82  0.2  -0.1
1.83  0.2  -0.1
1.84  0.1  -0.1
1.85  0.1  -0.1
1.86  0.1  -0.1
1.87  0.1  -0.1
1.88  0.1  -0.1
1.89  0.1  -0.1
1.90  0.1  -0.1
1.91  0.1  -0.1
1.92  0.1  0.0
1.93  0.1  0.0
1.94  0.1  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-4_XiXi_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Xi Xi
# r [fm],  V( J = 0 , I = 1 ) [MeV]
0.00  439.5
0.01  437.3
0.02  435.2
0.03  433.0
0.04  430.8
0.05  428.5
0.06  426.1
0.07  423.4
0.08  420.4
0.09  417.2
0.10  413.6
0.11  409.7
0.12  405.5
0.13  400.9
0.14  395.9
0.15  390.7
0.16  385.1
0.17  379.2
0.18  373.0
0.19  366.6
0.20  359.9
0.21  353.0
0.22  345.9
0.23  338.5
0.24  331.1
0.25  323.4
0.26  315.6
0.27  307.7
0.28  299.7
0.29  291.6
0.30  283.4
0.31  275.2
0.32  267.0
0.33  258.7
0.34  250.5
0.35  242.4
0.36  234.3
0.37  226.2
0.38  218.3
0.39  210.4
0.40  202.7
0.41  195.0
0.42  187.5
0.43  180.1
0.44  172.8
0.45  165.7
0.46  158.7
0.47  152.0
0.48  145.4
0.49  138.9
0.50  132.7
0.51  126.6
0.52  120.7
0.53  115.0
0.54  109.4
0.55  104.1
0.56  98.9
0.57  94.0
0.58  89.2
0.59  84.6
0.60  80.2
0.61  75.9
0.62  71.9
0.63  67.9
0.64  64.2
0.65  60.6
0.66  57.2
0.67  54.0
0.68  50.9
0.69  47.9
0.70  45.1
0.71  42.4
0.72  39.9
0.73  37.5
0.74  35.2
0.75  33.0
0.76  31.0
0.77  29.0
0.78  27.2
0.79  25.5
0.80  23.9
0.81  22.3
0.82  20.9
0.83  19.5
0.84  18.2
0.85  17.0
0.86  15.9
0.87  14.8
0.88  13.8
0.89  12.9
0.90  12.0
0.91  11.2
0.92  10.4
0.93  9.7
0.94  9.0
0.95  8.4
0.96  7.8
0.97  7.2
0.98  6.7
0.99  6.2
1.00  5.8
1.01  5.4
1.02  5.0
1.03  4.6
1.04  4.3
1.05  4.0
1.06  3.7
1.07  3.4
1.08  3.2
1.09  2.9
1.10  2.7
1.11  2.5
1.12  2.3
1.13  2.2
1.14  2.0
1.15  1.9
1.16  1.7
1.17  1.6
1.18  1.5
1.19  1.4
1.20  1.3
1.21  1.2
1.22  1.1
1.23  1.0
1.24  1.0
1.25  0.9
1.26  0.8
1.27  0.8
1.28  0.7
1.29  0.7
1.30  0.6
1.31  0.6
1.32  0.5
1.33  0.5
1.34  0.5
1.35  0.4
1.36  0.4
1.37  0.4
1.38  0.4
1.39  0.3
1.40  0.3
1.41  0.3
1.42  0.3
1.43  0.3
1.44  0.2
1.45  0.2
1.46  0.2
1.47  0.2
1.48  0.2
1.49  0.2
1.50  0.2
1.51  0.2
1.52  0.1
1.53  0.1
1.54  0.1
1.55  0.1
1.56  0.1
1.57  0.1
1.58  0.1
1.59  0.1
1.60  0.1
1.61  0.1
1.62  0.1
1.63  0.1
1.64  0.1
1.65  0.1
1.66  0.1
1.67  0.1
1.68  0.1
1.69  0.0
1.70  0.0
1.71  0.0
1.72  0.0
1.73  0.0
1.74  0.0
1.75  0.0
1.76  0.0
1.77  0.0
1.78  0.0
1.79  0.0
1.80  0.0
1.81  0.0
1.82  0.0
1.83  0.0
1.84  0.0
1.85  0.0
1.86  0.0
1.87  0.0
1.88  0.0
1.89  0.0
1.90  0.0
1.91  0.0
1.92  0.0
1.93  0.0
1.94  0.0
1.95  0.0
1.96  0.0
1.97  0.0
1.98  0.0
1.99  0.0
2.00  0.0
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S-5_XiOmega_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Xi Omega
# r [fm],  V( J = 1 , I = 1/2 ) [MeV]
0.00  717.5
0.01  713.1
0.02  708.8
0.03  704.5
0.04  700.1
0.05  695.5
0.06  690.5
0.07  685.2
0.08  679.4
0.09  673.0
0.10  666.0
0.11  658.4
0.12  650.2
0.13  641.4
0.14  631.9
0.15  622.0
0.16  611.4
0.17  600.4
0.18  589.0
0.19  577.1
0.20  564.9
0.21  552.4
0.22  539.7
0.23  526.6
0.24  513.5
0.25  500.1
0.26  486.7
0.27  473.2
0.28  459.7
0.29  446.1
0.30  432.6
0.31  419.1
0.32  405.7
0.33  392.4
0.34  379.3
0.35  366.2
0.36  353.4
0.37  340.7
0.38  328.3
0.39  316.0
0.40  304.0
0.41  292.3
0.42  280.8
0.43  269.5
0.44  258.6
0.45  247.9
0.46  237.5
0.47  227.4
0.48  217.6
0.49  208.1
0.50  198.9
0.51  190.0
0.52  181.4
0.53  173.1
0.54  165.1
0.55  157.4
0.56  149.9
0.57  142.8
0.58  135.9
0.59  129.3
0.60  122.9
0.61  116.8
0.62  111.0
0.63  105.4
0.64  100.0
0.65  94.9
0.66  90.0
0.67  85.3
0.68  80.9
0.69  76.6
0.70  72.5
0.71  68.7
0.72  65.0
0.73  61.5
0.74  58.1
0.75  54.9
0.76  51.9
0.77  49.1
0.78  46.3
0.79  43.8
0.80  41.3
0.81  39.0
0.82  36.8
0.83  34.7
0.84  32.7
0.85  30.9
0.86  29.1
0.87  27.4
0.88  25.9
0.89  24.4
0.90  23.0
0.91  21.6
0.92  20.4
0.93  19.2
0.94  18.1
0.95  17.0
0.96  16.0
0.97  15.1
0.98  14.2
0.99  13.4
1.00  12.6
1.01  11.8
1.02  11.1
1.03  10.5
1.04  9.9
1.05  9.3
1.06  8.7
1.07  8.2
1.08  7.7
1.09  7.3
1.10  6.8
1.11  6.4
1.12  6.0
1.13  5.7
1.14  5.3
1.15  5.0
1.16  4.7
1.17  4.4
1.18  4.2
1.19  3.9
1.20  3.7
1.21  3.5
1.22  3.3
1.23  3.1
1.24  2.9
1.25  2.7
1.26  2.5
1.27  2.4
1.28  2.2
1.29  2.1
1.30  2.0
1.31  1.8
1.32  1.7
1.33  1.6
1.34  1.5
1.35  1.4
1.36  1.3
1.37  1.3
1.38  1.2
1.39  1.1
1.40  1.0
1.41  1.0
1.42  0.9
1.43  0.8
1.44  0.8
1.45  0.7
1.46  0.7
1.47  0.6
1.48  0.6
1.49  0.6
1.50  0.5
1.51  0.5
1.52  0.5
1.53  0.4
1.54  0.4
1.55  0.4
1.56  0.3
1.57  0.3
1.58  0.3
1.59  0.3
1.60  0.3
1.61  0.2
1.62  0.2
1.63  0.2
1.64  0.2
1.65  0.2
1.66  0.2
1.67  0.1
1.68  0.1
1.69  0.1
1.70  0.1
1.71  0.1
1.72  0.1
1.73  0.1
1.74  0.1
1.75  0.1
1.76  0.1
1.77  0.1
1.78  0.1
1.79  0.1
1.80  0.0
1.81  0.0
1.82  0.0
1.83  0.0
1.84  0.0
1.85  0.0
1.86  0.0
1.87  0.0
1.88  0.0
1.89  0.0
1.90  0.0
1.91  0.0
1.92  0.0
1.93  0.0
1.94  0.0
1.95  0.0
1.96  0.0
1.97  0.0
1.98  0.0
1.99  0.0
2.00  0.0
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S-5_XiStarOmega_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# XiStar Omega
# r [fm],  V( J = 1 , I = 1/2 ),  V( 0 , 1/2 ) [MeV]
0.00  117.7  279.4
0.01  116.9  277.0
0.02  116.1  274.7
0.03  115.3  272.4
0.04  114.5  270.0
0.05  113.7  267.5
0.06  112.8  264.9
0.07  111.8  262.0
0.08  110.7  258.9
0.09  109.5  255.5
0.10  108.2  251.8
0.11  106.8  247.8
0.12  105.3  243.5
0.13  103.6  238.9
0.14  101.8  234.0
0.15  100.0  228.8
0.16  98.0  223.4
0.17  95.9  217.8
0.18  93.7  212.0
0.19  91.5  206.0
0.20  89.1  199.9
0.21  86.7  193.6
0.22  84.3  187.3
0.23  81.8  180.9
0.24  79.2  174.4
0.25  76.7  167.9
0.26  74.1  161.4
0.27  71.5  154.9
0.28  68.9  148.4
0.29  66.2  141.9
0.30  63.6  135.5
0.31  61.0  129.1
0.32  58.3  122.8
0.33  55.7  116.5
0.34  53.1  110.3
0.35  50.5  104.2
0.36  47.9  98.2
0.37  45.4  92.3
0.38  42.9  86.5
0.39  40.4  80.8
0.40  38.0  75.2
0.41  35.6  69.8
0.42  33.3  64.6
0.43  31.0  59.4
0.44  28.8  54.5
0.45  26.7  49.7
0.46  24.6  45.0
0.47  22.6  40.5
0.48  20.7  36.2
0.49  18.9  32.0
0.50  17.1  27.9
0.51  15.3  24.0
0.52  13.7  20.3
0.53  12.1  16.7
0.54  10.6  13.2
0.55  9.1  9.9
0.56  7.8  6.7
0.57  6.5  3.7
0.58  5.3  0.8
0.59  4.1  -1.9
0.60  3.0  -4.5
0.61  2.0  -7.0
0.62  1.0  -9.4
0.63  0.1  -11.6
0.64  -0.7  -13.7
0.65  -1.5  -15.7
0.66  -2.2  -17.6
0.67  -2.9  -19.3
0.68  -3.5  -20.9
0.69  -4.0  -22.4
0.70  -4.5  -23.8
0.71  -5.0  -25.1
0.72  -5.4  -26.3
0.73  -5.8  -27.4
0.74  -6.1  -28.4
0.75  -6.4  -29.3
0.76  -6.6  -30.1
0.77  -6.8  -30.8
0.78  -7.0  -31.5
0.79  -7.2  -32.0
0.80  -7.3  -32.5
0.81  -7.4  -32.9
0.82  -7.4  -33.2
0.83  -7.4  -33.5
0.84  -7.5  -33.7
0.85  -7.4  -33.9
0.86  -7.4  -33.9
0.87  -7.4  -33.9
0.88  -7.3  -33.9
0.89  -7.2  -33.8
0.90  -7.1  -33.6
0.91  -7.0  -33.5
0.92  -6.9  -33.2
0.93  -6.8  -32.9
0.94  -6.6  -32.6
0.95  -6.5  -32.3
0.96  -6.3  -31.9
0.97  -6.2  -31.5
0.98  -6.0  -31.0
0.99  -5.9  -30.5
1.00  -5.7  -30.0
1.01  -5.5  -29.5
1.02  -5.3  -29.0
1.03  -5.2  -28.4
1.04  -5.0  -27.8
1.05  -4.8  -27.3
1.06  -4.6  -26.7
1.07  -4.5  -26.0
1.08  -4.3  -25.4
1.09  -4.1  -24.8
1.10  -4.0  -24.2
1.11  -3.8  -23.5
1.12  -3.6  -22.9
1.13  -3.5  -22.2
1.14  -3.3  -21.6
1.15  -3.2  -20.9
1.16  -3.0  -20.3
1.17  -2.9  -19.7
1.18  -2.8  -19.0
1.19  -2.6  -18.4
1.20  -2.5  -17.8
1.21  -2.4  -17.2
1.22  -2.2  -16.6
1.23  -2.1  -16.0
1.24  -2.0  -15.4
1.25  -1.9  -14.8
1.26  -1.8  -14.3
1.27  -1.7  -13.7
1.28  -1.6  -13.2
1.29  -1.5  -12.6
1.30  -1.4  -12.1
1.31  -1.3  -11.6
1.32  -1.3  -11.1
1.33  -1.2  -10.6
1.34  -1.1  -10.2
1.35  -1.0  -9.7
1.36  -1.0  -9.3
1.37  -0.9  -8.9
1.38  -0.8  -8.5
1.39  -0.8  -8.1
1.40  -0.7  -7.7
1.41  -0.7  -7.3
1.42  -0.6  -6.9
1.43  -0.6  -6.6
1.44  -0.6  -6.3
1.45  -0.5  -5.9
1.46  -0.5  -5.6
1.47  -0.4  -5.3
1.48  -0.4  -5.1
1.49  -0.4  -4.8
1.50  -0.3  -4.5
1.51  -0.3  -4.3
1.52  -0.3  -4.0
1.53  -0.3  -3.8
1.54  -0.3  -3.6
1.55  -0.2  -3.4
1.56  -0.2  -3.2
1.57  -0.2  -3.0
1.58  -0.2  -2.8
1.59  -0.2  -2.6
1.60  -0.1  -2.5
1.61  -0.1  -2.3
1.62  -0.1  -2.2
1.63  -0.1  -2.0
1.64  -0.1  -1.9
1.65  -0.1  -1.8
1.66  -0.1  -1.7
1.67  -0.1  -1.5
1.68  -0.1  -1.4
1.69  -0.1  -1.3
1.70  -0.1  -1.3
1.71  0.0  -1.2
1.72  0.0  -1.1
1.73  0.0  -1.0
1.74  0.0  -0.9
1.75  0.0  -0.9
1.76  0.0  -0.8
1.77  0.0  -0.7
1.78  0.0  -0.7
1.79  0.0  -0.6
1.80  0.0  -0.6
1.81  0.0  -0.5
1.82  0.0  -0.5
1.83  0.0  -0.5
1.84  0.0  -0.4
1.85  0.0  -0.4
1.86  0.0  -0.3
1.87  0.0  -0.3
1.88  0.0  -0.3
1.89  0.0  -0.3
1.90  0.0  -0.2
1.91  0.0  -0.2
1.92  0.0  -0.2
1.93  0.0  -0.2
1.94  0.0  -0.2
1.95  0.0  -0.1
1.96  0.0  -0.1
1.97  0.0  -0.1
1.98  0.0  -0.1
1.99  0.0  -0.1
2.00  0.0  -0.1
2.01  0.0  -0.1
2.02  0.0  -0.1
2.03  0.0  -0.1
2.04  0.0  -0.1
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S-6_OmegaOmega_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Omega Omega
# r [fm],  V( J = 0 , I = 0 ) [MeV]
0.00  264.3
0.01  261.8
0.02  259.4
0.03  257.0
0.04  254.5
0.05  251.9
0.06  249.2
0.07  246.2
0.08  243.0
0.09  239.5
0.10  235.7
0.11  231.6
0.12  227.2
0.13  222.4
0.14  217.4
0.15  212.1
0.16  206.6
0.17  200.9
0.18  195.0
0.19  188.9
0.20  182.6
0.21  176.3
0.22  169.9
0.23  163.4
0.24  156.9
0.25  150.4
0.26  143.9
0.27  137.4
0.28  131.0
0.29  124.6
0.30  118.3
0.31  112.1
0.32  105.9
0.33  99.8
0.34  93.8
0.35  87.8
0.36  82.0
0.37  76.3
0.38  70.6
0.39  65.2
0.40  59.8
0.41  54.6
0.42  49.6
0.43  44.7
0.44  40.0
0.45  35.4
0.46  31.1
0.47  26.9
0.48  22.8
0.49  18.9
0.50  15.2
0.51  11.6
0.52  8.2
0.53  4.9
0.54  1.7
0.55  -1.3
0.56  -4.1
0.57  -6.8
0.58  -9.3
0.59  -11.7
0.60  -14.0
0.61  -16.1
0.62  -18.2
0.63  -20.1
0.64  -21.9
0.65  -23.5
0.66  -25.0
0.67  -26.4
0.68  -27.7
0.69  -28.9
0.70  -30.0
0.71  -31.0
0.72  -31.9
0.73  -32.7
0.74  -33.4
0.75  -34.0
0.76  -34.6
0.77  -35.0
0.78  -35.4
0.79  -35.7
0.80  -35.9
0.81  -36.1
0.82  -36.2
0.83  -36.3
0.84  -36.3
0.85  -36.2
0.86  -36.0
0.87  -35.9
0.88  -35.6
0.89  -35.3
0.90  -35.0
0.91  -34.6
0.92  -34.2
0.93  -33.8
0.94  -33.3
0.95  -32.8
0.96  -32.3
0.97  -31.8
0.98  -31.2
0.99  -30.6
1.00  -30.0
1.01  -29.3
1.02  -28.7
1.03  -28.0
1.04  -27.4
1.05  -26.7
1.06  -26.0
1.07  -25.3
1.08  -24.6
1.09  -24.0
1.10  -23.3
1.11  -22.6
1.12  -21.9
1.13  -21.2
1.14  -20.5
1.15  -19.8
1.16  -19.2
1.17  -18.5
1.18  -17.9
1.19  -17.2
1.20  -16.6
1.21  -16.0
1.22  -15.4
1.23  -14.8
1.24  -14.2
1.25  -13.6
1.26  -13.0
1.27  -12.5
1.28  -12.0
1.29  -11.4
1.30  -10.9
1.31  -10.4
1.32  -10.0
1.33  -9.5
1.34  -9.1
1.35  -8.6
1.36  -8.2
1.37  -7.8
1.38  -7.4
1.39  -7.0
1.40  -6.7
1.41  -6.3
1.42  -6.0
1.43  -5.7
1.44  -5.4
1.45  -5.1
1.46  -4.8
1.47  -4.5
1.48  -4.3
1.49  -4.0
1.50  -3.8
1.51  -3.6
1.52  -3.4
1.53  -3.1
1.54  -3.0
1.55  -2.8
1.56  -2.6
1.57  -2.4
1.58  -2.3
1.59  -2.1
1.60  -2.0
1.61  -1.9
1.62  -1.7
1.63  -1.6
1.64  -1.5
1.65  -1.4
1.66  -1.3
1.67  -1.2
1.68  -1.1
1.69  -1.0
1.70  -1.0
1.71  -0.9
1.72  -0.8
1.73  -0.8
1.74  -0.7
1.75  -0.6
1.76  -0.6
1.77  -0.5
1.78  -0.5
1.79  -0.5
1.80  -0.4
1.81  -0.4
1.82  -0.3
1.83  -0.3
1.84  -0.3
1.85  -0.3
1.86  -0.2
1.87  -0.2
1.88  -0.2
1.89  -0.2
1.90  -0.2
1.91  -0.1
1.92  -0.1
1.93  -0.1
1.94  -0.1
1.95  -0.1
1.96  -0.1
1.97  -0.1
1.98  -0.1
1.99  -0.1
2.00  -0.1
2.01  0.0
2.02  0.0
2.03  0.0
2.04  0.0
2.05  0.0
2.06  0.0
2.07  0.0
2.08  0.0
2.09  0.0
2.10  0.0
2.11  0.0
2.12  0.0
2.13  0.0
2.14  0.0
2.15  0.0
2.16  0.0
2.17  0.0
2.18  0.0
2.19  0.0
2.20  0.0
2.21  0.0
2.22  0.0
2.23  0.0
2.24  0.0
2.25  0.0
2.26  0.0
2.27  0.0
2.28  0.0
2.29  0.0
2.30  0.0
2.31  0.0
2.32  0.0
2.33  0.0
2.34  0.0
2.35  0.0
2.36  0.0
2.37  0.0
2.38  0.0
2.39  0.0
2.40  0.0
2.41  0.0
2.42  0.0
2.43  0.0
2.44  0.0
2.45  0.0
2.46  0.0
2.47  0.0
2.48  0.0
2.49  0.0
2.50  0.0


==> anc/V_S0_DeltaDelta_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# Delta Delta
# r [fm],  V( J = 3 , I = 0 ),  V( 2 , 1 ),  V( 1 , 2 ),  V( 1 , 0 ),  V( 0 , 3 ),  V( 0 , 1 ) [MeV]
0.00  36.0  40.6  213.4  -312.0  384.3  -211.8
0.01  35.0  40.0  212.6  -311.0  382.0  -210.8
0.02  34.1  39.4  211.8  -309.9  379.8  -209.8
0.03  33.1  38.9  211.0  -308.8  377.5  -208.8
0.04  32.1  38.3  210.1  -307.8  375.2  -207.9
0.05  31.1  37.7  209.2  -306.6  372.8  -206.8
0.06  30.0  37.1  208.3  -305.4  370.3  -205.7
0.07  28.8  36.4  207.3  -304.1  367.5  -204.5
0.08  27.5  35.6  206.1  -302.7  364.5  -203.2
0.09  26.0  34.8  204.9  -301.1  361.2  -201.7
0.10  24.5  33.9  203.5  -299.3  357.6  -200.1
0.11  22.8  32.9  202.0  -297.4  353.6  -198.4
0.12  21.0  31.8  200.4  -295.3  349.4  -196.5
0.13  19.0  30.7  198.6  -293.0  344.9  -194.4
0.14  16.9  29.5  196.7  -290.5  340.0  -192.2
0.15  14.7  28.3  194.7  -287.9  334.9  -189.8
0.16  12.3  26.9  192.5  -285.1  329.5  -187.3
0.17  9.9  25.5  190.2  -282.1  323.8  -184.7
0.18  7.3  24.1  187.8  -279.0  317.9  -181.9
0.19  4.6  22.6  185.3  -275.7  311.9  -179.0
0.20  1.9  21.1  182.7  -272.3  305.6  -176.0
0.21  -0.9  19.6  179.9  -268.7  299.1  -172.9
0.22  -3.8  18.0  177.1  -265.0  292.5  -169.6
0.23  -6.7  16.4  174.2  -261.1  285.8  -166.3
0.24  -9.6  14.9  171.3  -257.1  279.1  -162.9
0.25  -12.6  13.3  168.2  -253.1  272.2  -159.4
0.26  -15.5  11.7  165.1  -248.9  265.3  -155.9
0.27  -18.5  10.1  162.0  -244.6  258.3  -152.3
0.28  -21.4  8.5  158.8  -240.3  251.3  -148.6
0.29  -24.4  7.0  155.5  -235.8  244.2  -144.9
0.30  -27.3  5.4  152.2  -231.3  237.2  -141.2
0.31  -30.3  3.9  148.9  -226.7  230.2  -137.4
0.32  -33.2  2.4  145.5  -222.0  223.1  -133.5
0.33  -36.2  0.9  142.1  -217.2  216.0  -129.7
0.34  -39.2  -0.6  138.7  -212.4  209.0  -125.8
0.35  -42.1  -2.0  135.3  -207.5  201.9  -121.9
0.36  -45.1  -3.4  131.8  -202.6  194.9  -118.0
0.37  -48.0  -4.7  128.3  -197.6  187.9  -114.1
0.38  -50.9  -6.0  124.8  -192.6  181.0  -110.2
0.39  -53.7  -7.3  121.3  -187.6  174.1  -106.3
0.40  -56.5  -8.5  117.9  -182.6  167.3  -102.4
0.41  -59.2  -9.7  114.4  -177.6  160.6  -98.6
0.42  -61.8  -10.8  111.0  -172.6  154.0  -94.8
0.43  -64.4  -11.9  107.6  -167.6  147.5  -91.0
0.44  -66.9  -12.9  104.2  -162.6  141.1  -87.3
0.45  -69.2  -13.9  100.8  -157.6  134.8  -83.6
0.46  -71.5  -14.8  97.5  -152.7  128.6  -80.0
0.47  -73.7  -15.6  94.3  -147.8  122.5  -76.5
0.48  -75.8  -16.4  91.0  -142.9  116.6  -73.0
0.49  -77.8  -17.1  87.9  -138.1  110.7  -69.6
0.50  -79.8  -17.8  84.7  -133.3  105.0  -66.2
0.51  -81.6  -18.5  81.6  -128.6  99.4  -63.0
0.52  -83.4  -19.0  78.6  -123.9  93.9  -59.8
0.53  -85.1  -19.6  75.6  -119.3  88.6  -56.6
0.54  -86.7  -20.1  72.7  -114.7  83.4  -53.6
0.55  -88.2  -20.5  69.9  -110.3  78.3  -50.6
0.56  -89.6  -20.9  67.1  -105.8  73.3  -47.7
0.57  -90.9  -21.2  64.3  -101.5  68.5  -44.9
0.58  -92.1  -21.5  61.7  -97.3  63.8  -42.2
0.59  -93.3  -21.8  59.0  -93.1  59.2  -39.6
0.60  -94.3  -22.0  56.5  -89.0  54.7  -37.0
0.61  -95.3  -22.2  54.0  -85.0  50.4  -34.5
0.62  -96.2  -22.3  51.6  -81.1  46.2  -32.2
0.63  -97.0  -22.4  49.3  -77.3  42.1  -29.9
0.64  -97.7  -22.5  47.0  -73.6  38.2  -27.7
0.65  -98.3  -22.5  44.8  -70.0  34.3  -25.5
0.66  -98.9  -22.5  42.7  -66.4  30.7  -23.5
0.67  -99.3  -22.5  40.6  -63.0  27.1  -21.6
0.68  -99.7  -22.4  38.6  -59.7  23.7  -19.7
0.69  -100.0  -22.4  36.7  -56.5  20.4  -17.9
0.70  -100.2  -22.2  34.8  -53.3  17.2  -16.2
0.71  -100.3  -22.1  33.0  -50.3  14.1  -14.6
0.72  -100.4  -21.9  31.2  -47.4  11.2  -13.1
0.73  -100.5  -21.7  29.5  -44.5  8.3  -11.6
0.74  -100.4  -21.5  27.9  -41.8  5.6  -10.2
0.75  -100.3  -21.3  26.3  -39.1  3.0  -8.9
0.76  -100.1  -21.1  24.8  -36.6  0.5  -7.7
0.77  -99.9  -20.8  23.3  -34.1  -1.9  -6.5
0.78  -99.6  -20.5  21.9  -31.8  -4.1  -5.4
0.79  -99.2  -20.2  20.6  -29.5  -6.2  -4.4
0.80  -98.7  -19.9  19.3  -27.4  -8.3  -3.4
0.81  -98.3  -19.6  18.1  -25.3  -10.2  -2.5
0.82  -97.7  -19.3  16.9  -23.3  -12.0  -1.6
0.83  -97.2  -19.0  15.8  -21.4  -13.7  -0.8
0.84  -96.5  -18.6  14.7  -19.6  -15.3  -0.1
0.85  -95.9  -18.3  13.7  -17.9  -16.8  0.6
0.86  -95.1  -18.0  12.7  -16.3  -18.2  1.2
0.87  -94.3  -17.6  11.8  -14.7  -19.5  1.8
0.88  -93.5  -17.2  10.9  -13.2  -20.7  2.3
0.89  -92.6  -16.9  10.1  -11.9  -21.8  2.8
0.90  -91.7  -16.5  9.3  -10.5  -22.9  3.3
0.91  -90.7  -16.1  8.6  -9.3  -23.8  3.7
0.92  -89.7  -15.8  7.9  -8.1  -24.6  4.0
0.93  -88.7  -15.4  7.2  -7.0  -25.4  4.4
0.94  -87.7  -15.0  6.6  -6.0  -26.1  4.7
0.95  -86.6  -14.7  6.0  -5.0  -26.7  4.9
0.96  -85.5  -14.3  5.4  -4.1  -27.3  5.1
0.97  -84.3  -13.9  4.9  -3.3  -27.7  5.3
0.98  -83.1  -13.6  4.4  -2.5  -28.1  5.5
0.99  -81.9  -13.2  3.9  -1.8  -28.5  5.6
1.00  -80.7  -12.8  3.5  -1.1  -28.7  5.8
1.01  -79.5  -12.5  3.1  -0.5  -28.9  5.9
1.02  -78.2  -12.1  2.7  0.1  -29.1  5.9
1.03  -76.9  -11.8  2.4  0.6  -29.2  6.0
1.04  -75.6  -11.4  2.1  1.1  -29.2  6.0
1.05  -74.3  -11.1  1.7  1.5  -29.2  6.0
1.06  -73.0  -10.8  1.5  1.9  -29.2  6.0
1.07  -71.6  -10.4  1.2  2.3  -29.1  6.0
1.08  -70.3  -10.1  1.0  2.6  -28.9  6.0
1.09  -68.9  -9.8  0.7  2.9  -28.7  5.9
1.10  -67.6  -9.5  0.5  3.2  -28.5  5.9
1.11  -66.2  -9.2  0.3  3.4  -28.2  5.8
1.12  -64.8  -8.9  0.2  3.6  -28.0  5.7
1.13  -63.4  -8.6  0.0  3.8  -27.6  5.6
1.14  -62.1  -8.3  -0.1  3.9  -27.3  5.5
1.15  -60.7  -8.0  -0.3  4.0  -26.9  5.4
1.16  -59.3  -7.7  -0.4  4.1  -26.5  5.3
1.17  -57.9  -7.4  -0.5  4.2  -26.1  5.2
1.18  -56.6  -7.2  -0.6  4.3  -25.7  5.1
1.19  -55.2  -6.9  -0.7  4.3  -25.2  5.0
1.20  -53.8  -6.6  -0.7  4.3  -24.7  4.9
1.21  -52.5  -6.4  -0.8  4.4  -24.2  4.7
1.22  -51.1  -6.2  -0.8  4.4  -23.7  4.6
1.23  -49.8  -5.9  -0.9  4.3  -23.2  4.5
1.24  -48.4  -5.7  -0.9  4.3  -22.7  4.4
1.25  -47.1  -5.5  -1.0  4.3  -22.2  4.2
1.26  -45.8  -5.2  -1.0  4.2  -21.6  4.1
1.27  -44.5  -5.0  -1.0  4.2  -21.1  4.0
1.28  -43.3  -4.8  -1.0  4.1  -20.5  3.8
1.29  -42.0  -4.6  -1.0  4.0  -20.0  3.7
1.30  -40.8  -4.4  -1.1  4.0  -19.4  3.6
1.31  -39.6  -4.3  -1.1  3.9  -18.9  3.5
1.32  -38.3  -4.1  -1.1  3.8  -18.3  3.3
1.33  -37.1  -3.9  -1.0  3.7  -17.8  3.2
1.34  -36.0  -3.7  -1.0  3.6  -17.3  3.1
1.35  -34.8  -3.6  -1.0  3.5  -16.7  3.0
1.36  -33.7  -3.4  -1.0  3.4  -16.2  2.9
1.37  -32.6  -3.3  -1.0  3.3  -15.7  2.7
1.38  -31.5  -3.1  -1.0  3.2  -15.1  2.6
1.39  -30.4  -3.0  -1.0  3.1  -14.6  2.5
1.40  -29.3  -2.8  -1.0  3.0  -14.1  2.4
1.41  -28.3  -2.7  -0.9  2.9  -13.6  2.3
1.42  -27.3  -2.6  -0.9  2.8  -13.1  2.2
1.43  -26.3  -2.4  -0.9  2.7  -12.6  2.1
1.44  -25.3  -2.3  -0.9  2.6  -12.2  2.0
1.45  -24.4  -2.2  -0.8  2.5  -11.7  1.9
1.46  -23.5  -2.1  -0.8  2.4  -11.2  1.8
1.47  -22.6  -2.0  -0.8  2.3  -10.8  1.8
1.48  -21.7  -1.9  -0.8  2.3  -10.4  1.7
1.49  -20.8  -1.8  -0.7  2.2  -9.9  1.6
1.50  -20.0  -1.7  -0.7  2.1  -9.5  1.5
1.51  -19.2  -1.6  -0.7  2.0  -9.1  1.4
1.52  -18.4  -1.5  -0.7  1.9  -8.7  1.4
1.53  -17.6  -1.5  -0.6  1.8  -8.3  1.3
1.54  -16.9  -1.4  -0.6  1.7  -8.0  1.2
1.55  -16.2  -1.3  -0.6  1.6  -7.6  1.2
1.56  -15.5  -1.2  -0.6  1.6  -7.3  1.1
1.57  -14.8  -1.2  -0.5  1.5  -6.9  1.1
1.58  -14.1  -1.1  -0.5  1.4  -6.6  1.0
1.59  -13.5  -1.0  -0.5  1.4  -6.3  0.9
1.60  -12.9  -1.0  -0.5  1.3  -6.0  0.9
1.61  -12.3  -0.9  -0.5  1.2  -5.7  0.8
1.62  -11.7  -0.9  -0.4  1.2  -5.4  0.8
1.63  -11.2  -0.8  -0.4  1.1  -5.2  0.7
1.64  -10.6  -0.8  -0.4  1.0  -4.9  0.7
1.65  -10.1  -0.7  -0.4  1.0  -4.6  0.7
1.66  -9.6  -0.7  -0.4  0.9  -4.4  0.6
1.67  -9.1  -0.7  -0.3  0.9  -4.2  0.6
1.68  -8.7  -0.6  -0.3  0.8  -3.9  0.6
1.69  -8.2  -0.6  -0.3  0.8  -3.7  0.5
1.70  -7.8  -0.5  -0.3  0.7  -3.5  0.5
1.71  -7.4  -0.5  -0.3  0.7  -3.3  0.5
1.72  -7.0  -0.5  -0.3  0.7  -3.2  0.4
1.73  -6.6  -0.4  -0.2  0.6  -3.0  0.4
1.74  -6.3  -0.4  -0.2  0.6  -2.8  0.4
1.75  -5.9  -0.4  -0.2  0.5  -2.6  0.4
1.76  -5.6  -0.4  -0.2  0.5  -2.5  0.3
1.77  -5.3  -0.3  -0.2  0.5  -2.3  0.3
1.78  -5.0  -0.3  -0.2  0.4  -2.2  0.3
1.79  -4.7  -0.3  -0.2  0.4  -2.1  0.3
1.80  -4.4  -0.3  -0.2  0.4  -1.9  0.3
1.81  -4.2  -0.3  -0.1  0.4  -1.8  0.2
1.82  -3.9  -0.2  -0.1  0.3  -1.7  0.2
1.83  -3.7  -0.2  -0.1  0.3  -1.6  0.2
1.84  -3.4  -0.2  -0.1  0.3  -1.5  0.2
1.85  -3.2  -0.2  -0.1  0.3  -1.4  0.2
1.86  -3.0  -0.2  -0.1  0.3  -1.3  0.2
1.87  -2.8  -0.2  -0.1  0.2  -1.2  0.1
1.88  -2.6  -0.2  -0.1  0.2  -1.1  0.1
1.89  -2.5  -0.1  -0.1  0.2  -1.1  0.1
1.90  -2.3  -0.1  -0.1  0.2  -1.0  0.1
1.91  -2.1  -0.1  -0.1  0.2  -0.9  0.1
1.92  -2.0  -0.1  -0.1  0.2  -0.8  0.1
1.93  -1.9  -0.1  -0.1  0.1  -0.8  0.1
1.94  -1.7  -0.1  -0.1  0.1  -0.7  0.1
1.95  -1.6  -0.1  -0.1  0.1  -0.7  0.1
1.96  -1.5  -0.1  0.0  0.1  -0.6  0.1
1.97  -1.4  -0.1  0.0  0.1  -0.6  0.1
1.98  -1.3  -0.1  0.0  0.1  -0.5  0.1
1.99  -1.2  -0.1  0.0  0.1  -0.5  0.1
2.00  -1.1  -0.1  0.0  0.1  -0.4  0.1
2.01  -1.0  -0.1  0.0  0.1  -0.4  0.0
2.02  -0.9  0.0  0.0  0.1  -0.4  0.0
2.03  -0.8  0.0  0.0  0.1  -0.3  0.0
2.04  -0.8  0.0  0.0  0.1  -0.3  0.0
2.05  -0.7  0.0  0.0  0.1  -0.3  0.0
2.06  -0.7  0.0  0.0  0.0  -0.3  0.0
2.07  -0.6  0.0  0.0  0.0  -0.2  0.0
2.08  -0.6  0.0  0.0  0.0  -0.2  0.0
2.09  -0.5  0.0  0.0  0.0  -0.2  0.0
2.10  -0.5  0.0  0.0  0.0  -0.2  0.0
2.11  -0.4  0.0  0.0  0.0  -0.2  0.0
2.12  -0.4  0.0  0.0  0.0  -0.1  0.0
2.13  -0.3  0.0  0.0  0.0  -0.1  0.0
2.14  -0.3  0.0  0.0  0.0  -0.1  0.0
2.15  -0.2  0.0  0.0  0.0  -0.1  0.0
2.16  -0.2  0.0  0.0  0.0  -0.1  0.0
2.17  -0.1  0.0  0.0  0.0  -0.1  0.0
2.18  -0.1  0.0  0.0  0.0  -0.1  0.0
2.19  -0.1  0.0  0.0  0.0  0.0  0.0
2.20  0.0  0.0  0.0  0.0  0.0  0.0
2.21  0.0  0.0  0.0  0.0  0.0  0.0
2.22  0.0  0.0  0.0  0.0  0.0  0.0
2.23  0.0  0.0  0.0  0.0  0.0  0.0
2.24  0.0  0.0  0.0  0.0  0.0  0.0
2.25  0.0  0.0  0.0  0.0  0.0  0.0
2.26  0.0  0.0  0.0  0.0  0.0  0.0
2.27  0.0  0.0  0.0  0.0  0.0  0.0
2.28  0.0  0.0  0.0  0.0  0.0  0.0
2.29  0.0  0.0  0.0  0.0  0.0  0.0
2.30  0.0  0.0  0.0  0.0  0.0  0.0
2.31  0.0  0.0  0.0  0.0  0.0  0.0
2.32  0.0  0.0  0.0  0.0  0.0  0.0
2.33  0.0  0.0  0.0  0.0  0.0  0.0
2.34  0.0  0.0  0.0  0.0  0.0  0.0
2.35  0.0  0.0  0.0  0.0  0.0  0.0
2.36  0.0  0.0  0.0  0.0  0.0  0.0
2.37  0.0  0.0  0.0  0.0  0.0  0.0
2.38  0.0  0.0  0.0  0.0  0.0  0.0
2.39  0.0  0.0  0.0  0.0  0.0  0.0
2.40  0.0  0.0  0.0  0.0  0.0  0.0
2.41  0.0  0.0  0.0  0.0  0.0  0.0
2.42  0.0  0.0  0.0  0.0  0.0  0.0
2.43  0.0  0.0  0.0  0.0  0.0  0.0
2.44  0.0  0.0  0.0  0.0  0.0  0.0
2.45  0.0  0.0  0.0  0.0  0.0  0.0
2.46  0.0  0.0  0.0  0.0  0.0  0.0
2.47  0.0  0.0  0.0  0.0  0.0  0.0
2.48  0.0  0.0  0.0  0.0  0.0  0.0
2.49  0.0  0.0  0.0  0.0  0.0  0.0
2.50  0.0  0.0  0.0  0.0  0.0  0.0


==> anc/V_S0_NDelta_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# N Delta
# r [fm],  V( J = 2 , I = 1 ),  V( 1 , 2 ) [MeV]
0.00  1040.3  1437.0
0.01  1031.4  1426.3
0.02  1022.8  1415.7
0.03  1014.1  1405.2
0.04  1005.2  1394.4
0.05  995.9  1383.2
0.06  986.1  1371.2
0.07  975.4  1358.2
0.08  963.9  1344.2
0.09  951.3  1328.9
0.10  937.7  1312.3
0.11  923.1  1294.3
0.12  907.4  1275.1
0.13  890.7  1254.6
0.14  873.1  1232.9
0.15  854.7  1210.2
0.16  835.5  1186.5
0.17  815.7  1162.0
0.18  795.4  1136.7
0.19  774.7  1110.9
0.20  753.6  1084.5
0.21  732.3  1057.7
0.22  710.9  1030.7
0.23  689.3  1003.4
0.24  667.8  976.0
0.25  646.3  948.6
0.26  625.0  921.2
0.27  603.8  893.9
0.28  582.8  866.8
0.29  562.2  839.9
0.30  541.8  813.3
0.31  521.8  787.0
0.32  502.2  761.0
0.33  483.1  735.5
0.34  464.3  710.5
0.35  446.1  685.9
0.36  428.2  661.8
0.37  410.9  638.2
0.38  394.1  615.1
0.39  377.7  592.6
0.40  361.9  570.6
0.41  346.5  549.2
0.42  331.7  528.3
0.43  317.3  508.0
0.44  303.5  488.3
0.45  290.1  469.1
0.46  277.1  450.5
0.47  264.7  432.4
0.48  252.7  414.9
0.49  241.1  397.9
0.50  230.0  381.5
0.51  219.3  365.7
0.52  209.1  350.3
0.53  199.3  335.5
0.54  189.9  321.2
0.55  180.8  307.4
0.56  172.2  294.1
0.57  163.9  281.3
0.58  155.9  268.9
0.59  148.3  257.0
0.60  141.0  245.5
0.61  134.1  234.5
0.62  127.5  223.8
0.63  121.1  213.7
0.64  115.1  203.9
0.65  109.3  194.4
0.66  103.8  185.4
0.67  98.5  176.7
0.68  93.5  168.4
0.69  88.7  160.4
0.70  84.1  152.8
0.71  79.8  145.4
0.72  75.6  138.4
0.73  71.7  131.7
0.74  68.0  125.3
0.75  64.4  119.1
0.76  61.0  113.3
0.77  57.8  107.6
0.78  54.7  102.3
0.79  51.8  97.1
0.80  49.0  92.2
0.81  46.4  87.6
0.82  43.9  83.1
0.83  41.5  78.8
0.84  39.3  74.8
0.85  37.1  70.9
0.86  35.1  67.2
0.87  33.2  63.7
0.88  31.4  60.4
0.89  29.6  57.2
0.90  28.0  54.2
0.91  26.4  51.3
0.92  25.0  48.6
0.93  23.6  46.0
0.94  22.2  43.5
0.95  21.0  41.1
0.96  19.8  38.9
0.97  18.7  36.8
0.98  17.6  34.8
0.99  16.6  32.8
1.00  15.6  31.0
1.01  14.7  29.3
1.02  13.9  27.7
1.03  13.1  26.1
1.04  12.3  24.7
1.05  11.6  23.3
1.06  10.9  21.9
1.07  10.2  20.7
1.08  9.6  19.5
1.09  9.1  18.4
1.10  8.5  17.3
1.11  8.0  16.3
1.12  7.5  15.4
1.13  7.1  14.5
1.14  6.6  13.6
1.15  6.2  12.8
1.16  5.8  12.1
1.17  5.5  11.4
1.18  5.1  10.7
1.19  4.8  10.1
1.20  4.5  9.5
1.21  4.2  8.9
1.22  3.9  8.3
1.23  3.7  7.8
1.24  3.5  7.4
1.25  3.2  6.9
1.26  3.0  6.5
1.27  2.8  6.1
1.28  2.6  5.7
1.29  2.5  5.4
1.30  2.3  5.0
1.31  2.1  4.7
1.32  2.0  4.4
1.33  1.9  4.1
1.34  1.7  3.9
1.35  1.6  3.6
1.36  1.5  3.4
1.37  1.4  3.2
1.38  1.3  3.0
1.39  1.2  2.8
1.40  1.1  2.6
1.41  1.0  2.4
1.42  1.0  2.3
1.43  0.9  2.1
1.44  0.8  2.0
1.45  0.8  1.8
1.46  0.7  1.7
1.47  0.7  1.6
1.48  0.6  1.5
1.49  0.6  1.4
1.50  0.5  1.3
1.51  0.5  1.2
1.52  0.4  1.1
1.53  0.4  1.0
1.54  0.4  1.0
1.55  0.3  0.9
1.56  0.3  0.8
1.57  0.3  0.8
1.58  0.3  0.7
1.59  0.2  0.7
1.60  0.2  0.6
1.61  0.2  0.6
1.62  0.2  0.5
1.63  0.2  0.5
1.64  0.2  0.5
1.65  0.1  0.4
1.66  0.1  0.4
1.67  0.1  0.4
1.68  0.1  0.3
1.69  0.1  0.3
1.70  0.1  0.3
1.71  0.1  0.3
1.72  0.1  0.3
1.73  0.1  0.2
1.74  0.1  0.2
1.75  0.1  0.2
1.76  0.1  0.2
1.77  0.0  0.2
1.78  0.0  0.2
1.79  0.0  0.1
1.80  0.0  0.1
1.81  0.0  0.1
1.82  0.0  0.1
1.83  0.0  0.1
1.84  0.0  0.1
1.85  0.0  0.1
1.86  0.0  0.1
1.87  0.0  0.1
1.88  0.0  0.1
1.89  0.0  0.1
1.90  0.0  0.1
1.91  0.0  0.1
1.92  0.0  0.0
1.93  0.0  0.0
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0


==> anc/V_S0_NN_v2.dat <==
# Equivalent local potential in the constituent quark model.
# Created by T. Sekihara and T. Hashiguchi on Sept. 25, 2023
# N N
# r [fm],  V( J = 1 , I = 0 ),  V( 0 , 1 ) [MeV]
0.00  827.5  890.8
0.01  820.7  884.8
0.02  814.1  879.0
0.03  807.5  873.2
0.04  800.7  867.2
0.05  793.6  861.0
0.06  786.1  854.3
0.07  777.9  847.1
0.08  769.1  839.3
0.09  759.4  830.7
0.10  748.9  821.3
0.11  737.5  811.2
0.12  725.3  800.2
0.13  712.3  788.5
0.14  698.6  776.0
0.15  684.1  762.8
0.16  669.0  748.9
0.17  653.4  734.5
0.18  637.2  719.5
0.19  620.7  704.1
0.20  603.8  688.3
0.21  586.7  672.1
0.22  569.3  655.6
0.23  551.8  638.9
0.24  534.3  622.0
0.25  516.7  605.0
0.26  499.2  587.9
0.27  481.8  570.8
0.28  464.5  553.7
0.29  447.4  536.6
0.30  430.5  519.6
0.31  413.8  502.8
0.32  397.5  486.1
0.33  381.4  469.6
0.34  365.7  453.3
0.35  350.3  437.3
0.36  335.2  421.4
0.37  320.6  405.9
0.38  306.3  390.6
0.39  292.4  375.7
0.40  278.9  361.1
0.41  265.9  346.8
0.42  253.2  332.8
0.43  241.0  319.3
0.44  229.2  306.0
0.45  217.8  293.2
0.46  206.8  280.7
0.47  196.3  268.6
0.48  186.1  256.8
0.49  176.4  245.4
0.50  167.0  234.4
0.51  158.0  223.7
0.52  149.4  213.4
0.53  141.2  203.5
0.54  133.3  193.9
0.55  125.8  184.7
0.56  118.6  175.8
0.57  111.7  167.2
0.58  105.2  159.0
0.59  98.9  151.1
0.60  93.0  143.5
0.61  87.3  136.2
0.62  82.0  129.2
0.63  76.9  122.5
0.64  72.0  116.1
0.65  67.4  109.9
0.66  63.1  104.0
0.67  58.9  98.4
0.68  55.0  93.1
0.69  51.3  88.0
0.70  47.8  83.1
0.71  44.5  78.4
0.72  41.4  74.0
0.73  38.5  69.7
0.74  35.7  65.7
0.75  33.1  61.9
0.76  30.7  58.3
0.77  28.3  54.8
0.78  26.2  51.5
0.79  24.1  48.4
0.80  22.2  45.5
0.81  20.4  42.7
0.82  18.8  40.0
0.83  17.2  37.5
0.84  15.7  35.2
0.85  14.3  32.9
0.86  13.0  30.8
0.87  11.9  28.8
0.88  10.7  26.9
0.89  9.7  25.1
0.90  8.7  23.5
0.91  7.8  21.9
0.92  7.0  20.4
0.93  6.2  19.0
0.94  5.5  17.7
0.95  4.9  16.5
0.96  4.3  15.3
0.97  3.7  14.2
0.98  3.2  13.2
0.99  2.7  12.2
1.00  2.3  11.4
1.01  1.9  10.5
1.02  1.5  9.7
1.03  1.2  9.0
1.04  0.9  8.3
1.05  0.6  7.7
1.06  0.4  7.1
1.07  0.2  6.6
1.08  0.0  6.0
1.09  -0.2  5.6
1.10  -0.3  5.1
1.11  -0.5  4.7
1.12  -0.6  4.3
1.13  -0.7  4.0
1.14  -0.8  3.6
1.15  -0.9  3.3
1.16  -0.9  3.1
1.17  -1.0  2.8
1.18  -1.1  2.6
1.19  -1.1  2.3
1.20  -1.1  2.1
1.21  -1.1  1.9
1.22  -1.2  1.8
1.23  -1.2  1.6
1.24  -1.2  1.5
1.25  -1.2  1.3
1.26  -1.1  1.2
1.27  -1.1  1.1
1.28  -1.1  1.0
1.29  -1.1  0.9
1.30  -1.1  0.8
1.31  -1.1  0.7
1.32  -1.0  0.7
1.33  -1.0  0.6
1.34  -1.0  0.5
1.35  -0.9  0.5
1.36  -0.9  0.4
1.37  -0.9  0.4
1.38  -0.9  0.4
1.39  -0.8  0.3
1.40  -0.8  0.3
1.41  -0.8  0.3
1.42  -0.7  0.2
1.43  -0.7  0.2
1.44  -0.7  0.2
1.45  -0.6  0.2
1.46  -0.6  0.2
1.47  -0.6  0.1
1.48  -0.5  0.1
1.49  -0.5  0.1
1.50  -0.5  0.1
1.51  -0.5  0.1
1.52  -0.4  0.1
1.53  -0.4  0.1
1.54  -0.4  0.1
1.55  -0.4  0.1
1.56  -0.3  0.1
1.57  -0.3  0.1
1.58  -0.3  0.1
1.59  -0.3  0.1
1.60  -0.3  0.1
1.61  -0.2  0.0
1.62  -0.2  0.0
1.63  -0.2  0.0
1.64  -0.2  0.0
1.65  -0.2  0.0
1.66  -0.2  0.0
1.67  -0.1  0.0
1.68  -0.1  0.0
1.69  -0.1  0.0
1.70  -0.1  0.0
1.71  -0.1  0.0
1.72  -0.1  0.0
1.73  -0.1  0.0
1.74  -0.1  0.0
1.75  -0.1  0.0
1.76  -0.1  0.0
1.77  -0.1  0.0
1.78  0.0  0.0
1.79  0.0  0.0
1.80  0.0  0.0
1.81  0.0  0.0
1.82  0.0  0.0
1.83  0.0  0.0
1.84  0.0  0.0
1.85  0.0  0.0
1.86  0.0  0.0
1.87  0.0  0.0
1.88  0.0  0.0
1.89  0.0  0.0
1.90  0.0  0.0
1.91  0.0  0.0
1.92  0.0  0.0
1.93  0.0  0.0
1.94  0.0  0.0
1.95  0.0  0.0
1.96  0.0  0.0
1.97  0.0  0.0
1.98  0.0  0.0
1.99  0.0  0.0
2.00  0.0  0.0
2.01  0.0  0.0
2.02  0.0  0.0
2.03  0.0  0.0
2.04  0.0  0.0
2.05  0.0  0.0
2.06  0.0  0.0
2.07  0.0  0.0
2.08  0.0  0.0
2.09  0.0  0.0
2.10  0.0  0.0
2.11  0.0  0.0
2.12  0.0  0.0
2.13  0.0  0.0
2.14  0.0  0.0
2.15  0.0  0.0
2.16  0.0  0.0
2.17  0.0  0.0
2.18  0.0  0.0
2.19  0.0  0.0
2.20  0.0  0.0
2.21  0.0  0.0
2.22  0.0  0.0
2.23  0.0  0.0
2.24  0.0  0.0
2.25  0.0  0.0
2.26  0.0  0.0
2.27  0.0  0.0
2.28  0.0  0.0
2.29  0.0  0.0
2.30  0.0  0.0
2.31  0.0  0.0
2.32  0.0  0.0
2.33  0.0  0.0
2.34  0.0  0.0
2.35  0.0  0.0
2.36  0.0  0.0
2.37  0.0  0.0
2.38  0.0  0.0
2.39  0.0  0.0
2.40  0.0  0.0
2.41  0.0  0.0
2.42  0.0  0.0
2.43  0.0  0.0
2.44  0.0  0.0
2.45  0.0  0.0
2.46  0.0  0.0
2.47  0.0  0.0
2.48  0.0  0.0
2.49  0.0  0.0
2.50  0.0  0.0

